Mastering Atari, Go, Chess and Shogi by Planning with a Learned Model

Constructing agents with planning capabilities has long been one of the main challenges in the pursuit of artificial intelligence. Tree-based planning methods have enjoyed huge success in challenging domains, such as chess and Go, where a perfect simulator is available. However, in real-world problems the dynamics governing the environment are often complex and unknown. In this work we present the MuZero algorithm which, by combining a tree-based search with a learned model, achieves superhuman performance in a range of challenging and visually complex domains, without any knowledge of their underlying dynamics. MuZero learns a model that, when applied iteratively, predicts the quantities most directly relevant to planning: the reward, the action-selection policy, and the value function. When evaluated on 57 different Atari games - the canonical video game environment for testing AI techniques, in which model-based planning approaches have historically struggled - our new algorithm achieved a new state of the art. When evaluated on Go, chess and shogi, without any knowledge of the game rules, MuZero matched the superhuman performance of the AlphaZero algorithm that was supplied with the game rules.

==> anc/atari_evaluations.json <==
{
  "at30": {
    "alien": {
      "mean": [
        227.75,
        14623.14,
        62504.72,
        143019.1,
        255236.34,
        393563.69,
        522414.0,
        592835.56,
        622747.7,
        656307.74,
        679782.21,
        704867.18,
        711933.55,
        721704.54,
        728747.46,
        730004.98,
        735240.79,
        735869.96,
        737945.83,
        742503.96,
        741812.63
      ],
      "stddev": [
        0.0,
        8149.397,
        29956.618,
        78629.817,
        159166.504,
        198844.327,
        175660.833,
        153841.519,
        141668.108,
        114544.01,
        86618.206,
        96424.364,
        94695.45,
        82909.86,
        63744.22,
        67898.918,
        54658.199,
        65396.739,
        62343.499,
        41586.034,
        51686.247
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "amidar": {
      "mean": [
        5.77,
        4307.992,
        13702.746,
        20877.518,
        20511.745,
        21761.211,
        22874.553,
        22869.577,
        24258.203,
        25748.385,
        25545.785,
        27007.775,
        27379.719,
        27619.586,
        27477.312,
        27670.961,
        28227.309,
        28411.027,
        28547.568,
        28490.336,
        28634.386
      ],
      "stddev": [
        0.0,
        1533.576,
        6675.55,
        5126.066,
        5960.623,
        6028.849,
        6635.869,
        5537.728,
        3958.672,
        1962.6,
        2183.57,
        3377.796,
        2268.566,
        1828.485,
        2314.701,
        1655.507,
        1074.575,
        238.03,
        263.789,
        817.354,
        816.123
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "assault": {
      "mean": [
        222.39,
        22165.553,
        47004.766,
        61150.501,
        94178.882,
        98378.238,
        102085.66,
        106751.384,
        109116.313,
        107909.39,
        104906.417,
        126392.343,
        131106.37,
        142535.953,
        140811.42,
        142789.794,
        140240.619,
        144972.807,
        139951.826,
        141561.561,
        143972.031
      ],
      "stddev": [
        0.0,
        8593.879,
        22967.378,
        27429.419,
        29079.455,
        26937.403,
        26765.046,
        25018.711,
        23460.505,
        24598.06,
        27481.027,
        28159.655,
        33258.99,
        26469.069,
        28674.831,
        27343.834,
        30062.023,
        27338.623,
        36787.931,
        32194.581,
        29647.129
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "asterix": {
      "mean": [
        210.0,
        255643.7,
        902771.7,
        962062.5,
        958123.5,
        990756.0,
        998609.5,
        997573.5,
        998708.0,
        995328.0,
        998550.2,
        998502.5,
        957330.5,
        996457.5,
        998833.0,
        999058.5,
        999500.0,
        977051.75,
        984033.7,
        999076.5,
        998425.0
      ],
      "stddev": [
        0.0,
        50130.891,
        181503.171,
        158296.948,
        195211.435,
        91649.094,
        28145.999,
        43065.274,
        25032.713,
        58863.209,
        30020.292,
        31527.944,
        176659.568,
        43623.548,
        14974.783,
        12350.884,
        0.0,
        146869.304,
        118815.566,
        13385.548,
        24544.274
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "asteroids": {
      "mean": [
        719.1,
        65161.43,
        380878.02,
        511194.86,
        570125.69,
        597188.51,
        620664.13,
        636648.22,
        648365.99,
        654451.16,
        664071.43,
        669903.83,
        669380.36,
        675237.3,
        680902.62,
        680604.05,
        683088.48,
        679791.23,
        678627.3,
        675249.49,
        678558.64
      ],
      "stddev": [
        0.0,
        56326.159,
        7622.449,
        10605.609,
        11374.999,
        8099.561,
        13317.574,
        10273.079,
        8381.65,
        9360.675,
        9961.13,
        8785.729,
        8657.546,
        8566.341,
        8030.833,
        7931.755,
        9975.086,
        7330.702,
        6898.154,
        6846.442,
        7414.192
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "atlantis": {
      "mean": [
        12850.0,
        181670.5,
        115215.8,
        1147855.9,
        216427.1,
        45788.8,
        28855.0,
        520564.7,
        1378901.5,
        1617387.8,
        1575054.0,
        1659228.6,
        1662714.6,
        1669495.7,
        1670485.4,
        1668267.9,
        1673961.8,
        1675115.8,
        1674843.1,
        1676071.9,
        1674767.2
      ],
      "stddev": [
        0.0,
        177115.476,
        126708.614,
        20998.834,
        289121.394,
        42987.859,
        16016.557,
        276665.564,
        31792.999,
        11749.527,
        10975.117,
        15765.714,
        18088.302,
        20067.869,
        19943.521,
        19908.978,
        15250.908,
        14368.976,
        15549.562,
        14226.055,
        15759.203
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "bank_heist": {
      "mean": [
        14.2,
        0.02,
        1317.09,
        1317.2,
        1564.84,
        1699.7,
        1546.95,
        1515.45,
        1448.03,
        1452.25,
        1430.14,
        1359.0,
        1312.72,
        1275.3,
        1326.57,
        1308.67,
        1326.38,
        1246.66,
        1146.26,
        1119.88,
        1278.98
      ],
      "stddev": [
        0.0,
        0.447,
        24.001,
        33.958,
        64.064,
        36.179,
        44.596,
        39.317,
        37.167,
        37.739,
        40.608,
        34.926,
        37.502,
        28.194,
        38.089,
        43.377,
        35.05,
        37.238,
        29.114,
        44.104,
        34.934
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "battle_zone": {
      "mean": [
        2360.0,
        56074.0,
        121826.0,
        255404.0,
        286918.0,
        434974.0,
        448806.0,
        560087.0,
        528360.0,
        706158.0,
        741048.0,
        770932.0,
        809239.0,
        853363.0,
        877050.0,
        871591.0,
        831556.0,
        866322.0,
        866701.0,
        829585.0,
        848623.0
      ],
      "stddev": [
        0.0,
        16139.719,
        54769.533,
        197844.683,
        202943.971,
        299675.203,
        307480.023,
        356081.142,
        319316.129,
        314478.16,
        288247.47,
        270033.33,
        262093.243,
        232317.462,
        223037.928,
        225212.646,
        245288.42,
        237086.263,
        221964.158,
        257385.63,
        246710.788
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "beam_rider": {
      "mean": [
        363.88,
        36904.372,
        107179.072,
        198156.352,
        369650.424,
        382749.074,
        399529.17,
        409749.096,
        415645.968,
        418774.598,
        426279.416,
        432285.23,
        438416.73,
        439184.5,
        442205.38,
        442240.1,
        445386.764,
        442648.008,
        444073.692,
        452781.156,
        454993.532
      ],
      "stddev": [
        0.0,
        20923.436,
        64965.11,
        110290.832,
        31455.343,
        36846.899,
        16611.799,
        16180.673,
        14468.287,
        16016.769,
        11127.581,
        19896.025,
        13099.394,
        17296.6,
        14524.673,
        17087.455,
        11983.748,
        18056.071,
        12490.715,
        14210.436,
        13289.318
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "berzerk": {
      "mean": [
        123.65,
        401.51,
        522.54,
        611.39,
        725.47,
        702.75,
        697.05,
        707.1,
        1082.82,
        1375.53,
        7562.98,
        70943.42,
        82781.71,
        87741.57,
        88002.96,
        88119.58,
        89909.29,
        90018.55,
        90614.53,
        89368.66,
        85932.6
      ],
      "stddev": [
        0.0,
        145.757,
        110.352,
        136.079,
        133.738,
        82.32,
        92.678,
        76.659,
        367.172,
        435.597,
        7691.794,
        18306.664,
        13894.069,
        3305.909,
        7667.987,
        9982.34,
        5640.369,
        6337.592,
        4313.992,
        10311.583,
        17507.438
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "bowling": {
      "mean": [
        23.105,
        60.0,
        60.0,
        102.319,
        108.069,
        138.844,
        163.863,
        179.714,
        181.763,
        194.967,
        196.803,
        196.275,
        184.985,
        226.103,
        230.73,
        222.47,
        260.29,
        261.047,
        260.515,
        260.781,
        260.13
      ],
      "stddev": [
        0.0,
        0.0,
        0.0,
        6.733,
        4.834,
        10.424,
        7.195,
        3.859,
        9.646,
        8.91,
        9.224,
        9.086,
        7.673,
        9.343,
        26.904,
        18.857,
        7.784,
        6.875,
        7.972,
        8.893,
        9.23
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "boxing": {
      "mean": [
        0.05,
        -94.867,
        98.963,
        59.859,
        99.74,
        99.926,
        99.993,
        100.0,
        100.0,
        99.926,
        100.0,
        99.998,
        100.0,
        99.998,
        100.0,
        100.0,
        100.0,
        99.998,
        99.996,
        99.997,
        99.998
      ],
      "stddev": [
        0.0,
        6.653,
        1.314,
        16.59,
        0.628,
        0.375,
        0.083,
        0.0,
        0.0,
        0.304,
        0.0,
        0.063,
        0.0,
        0.063,
        0.0,
        0.0,
        0.0,
        0.063,
        0.089,
        0.071,
        0.063
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "breakout": {
      "mean": [
        1.715,
        363.638,
        544.614,
        580.68,
        714.885,
        649.08,
        626.459,
        769.287,
        783.415,
        859.672,
        863.92,
        863.554,
        863.995,
        864.0,
        864.0,
        864.0,
        864.0,
        864.0,
        864.0,
        863.999,
        864.0
      ],
      "stddev": [
        0.0,
        220.195,
        192.772,
        204.968,
        202.091,
        214.015,
        215.659,
        178.777,
        168.161,
        41.088,
        0.555,
        13.688,
        0.114,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.032,
        0.0
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "centipede": {
      "mean": [
        2090.87,
        455465.681,
        746503.229,
        853218.682,
        922893.586,
        960848.43,
        1003112.053,
        1038388.53,
        1065290.334,
        1082933.211,
        1104742.619,
        1125415.085,
        1135081.081,
        1143514.491,
        1148331.609,
        1153006.86,
        1152569.982,
        1154359.751,
        1156723.351,
        1158110.112,
        1159049.268
      ],
      "stddev": [
        0.0,
        59011.324,
        20659.324,
        18590.083,
        19364.506,
        16466.304,
        19618.782,
        21307.509,
        21729.926,
        22653.858,
        19362.579,
        18227.234,
        18163.45,
        15446.936,
        16127.728,
        15353.062,
        15538.547,
        14971.022,
        14783.419,
        15022.776,
        15077.522
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "chopper_command": {
      "mean": [
        811.0,
        385488.6,
        533075.3,
        945839.4,
        997742.8,
        979336.6,
        986948.3,
        987005.5,
        993003.4,
        988964.6,
        994926.4,
        995927.0,
        963075.3,
        995877.6,
        978082.4,
        981109.8,
        977132.6,
        979091.6,
        989935.1,
        991011.8,
        991039.7
      ],
      "stddev": [
        0.0,
        239446.279,
        488619.346,
        224427.686,
        43773.953,
        139864.21,
        111838.843,
        112351.247,
        82051.284,
        103595.946,
        69829.0,
        62244.089,
        187051.238,
        62859.784,
        145425.17,
        134982.325,
        148336.055,
        141976.97,
        98762.986,
        93098.636,
        92880.577
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "crazy_climber": {
      "mean": [
        10780.5,
        93497.4,
        135466.2,
        169388.5,
        203576.5,
        221406.5,
        263507.4,
        295532.2,
        345137.7,
        381737.2,
        392897.6,
        411198.9,
        416337.4,
        425144.1,
        431831.8,
        435546.2,
        444994.8,
        453041.0,
        452752.7,
        443302.4,
        458315.4
      ],
      "stddev": [
        0.0,
        33268.703,
        37326.124,
        27453.677,
        52355.752,
        63323.622,
        89513.244,
        107422.224,
        117935.361,
        116888.414,
        119382.204,
        118140.627,
        133438.814,
        133404.721,
        131624.662,
        132561.981,
        140598.503,
        145625.009,
        140660.127,
        143646.678,
        149203.125
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "defender": {
      "mean": [
        2874.5,
        504924.5,
        559293.75,
        601798.6,
        677729.4,
        501929.9,
        727963.6,
        746957.7,
        763114.9,
        773866.65,
        782091.3,
        800269.35,
        809253.3,
        819280.8,
        824851.4,
        829753.25,
        832294.1,
        835454.95,
        835854.5,
        838221.35,
        839642.95
      ],
      "stddev": [
        0.0,
        35096.089,
        7967.419,
        9529.564,
        13521.447,
        51080.178,
        13591.316,
        11299.583,
        12139.155,
        10382.534,
        14458.897,
        10074.298,
        9942.8,
        9978.142,
        9775.96,
        9811.365,
        9348.039,
        9367.07,
        9164.61,
        9296.133,
        9581.247
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "demon_attack": {
      "mean": [
        152.075,
        57892.91,
        139348.35,
        142376.315,
        143871.52,
        143935.49,
        143938.215,
        143907.84,
        143983.735,
        143985.15,
        144015.43,
        143967.39,
        143986.54,
        143982.685,
        143987.91,
        144002.19,
        143873.77,
        143986.73,
        143986.305,
        143990.445,
        143964.255
      ],
      "stddev": [
        0.0,
        65907.388,
        23625.258,
        14298.796,
        308.094,
        336.083,
        317.471,
        330.976,
        313.088,
        334.116,
        323.311,
        295.274,
        287.347,
        304.911,
        300.103,
        293.964,
        297.93,
        274.592,
        282.62,
        267.031,
        281.084
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "double_dunk": {
      "mean": [
        -18.55,
        -2.658,
        -9.726,
        18.826,
        23.958,
        -22.312,
        23.508,
        24.0,
        23.996,
        23.92,
        23.888,
        23.926,
        23.914,
        23.924,
        23.962,
        23.912,
        23.978,
        23.936,
        23.932,
        23.972,
        23.942
      ],
      "stddev": [
        0.0,
        4.377,
        4.408,
        7.528,
        0.313,
        2.53,
        0.928,
        0.0,
        0.089,
        0.44,
        0.609,
        0.463,
        0.478,
        0.441,
        0.287,
        0.482,
        0.244,
        0.385,
        0.485,
        0.309,
        0.499
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "enduro": {
      "mean": [
        0.0,
        2369.469,
        2316.755,
        478.589,
        2373.884,
        2375.038,
        2338.785,
        2376.617,
        2378.621,
        2379.21,
        2381.304,
        2381.341,
        2380.747,
        2381.093,
        2380.246,
        2381.373,
        2381.473,
        2382.569,
        2381.466,
        2382.508,
        2382.442
      ],
      "stddev": [
        0.0,
        19.334,
        102.858,
        333.31,
        18.312,
        17.484,
        20.38,
        17.096,
        14.508,
        14.016,
        12.56,
        12.644,
        13.607,
        12.943,
        13.24,
        12.088,
        11.07,
        11.564,
        13.26,
        11.956,
        11.843
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "fishing_derby": {
      "mean": [
        -91.71,
        40.183,
        63.186,
        74.534,
        78.075,
        31.089,
        83.926,
        84.394,
        87.268,
        86.472,
        87.058,
        90.732,
        91.256,
        91.024,
        91.236,
        91.044,
        91.258,
        91.062,
        91.074,
        91.126,
        91.164
      ],
      "stddev": [
        0.0,
        10.306,
        9.387,
        6.755,
        6.234,
        31.89,
        3.891,
        3.818,
        2.821,
        2.397,
        1.146,
        3.146,
        2.732,
        3.0,
        2.734,
        2.812,
        2.748,
        2.844,
        2.839,
        2.9,
        2.765
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "freeway": {
      "mean": [
        0.005,
        10.397,
        30.387,
        30.417,
        29.977,
        0.311,
        30.821,
        31.308,
        31.577,
        32.012,
        32.023,
        32.727,
        32.577,
        32.383,
        32.208,
        32.152,
        32.647,
        33.096,
        33.372,
        33.112,
        33.035
      ],
      "stddev": [
        0.0,
        2.717,
        1.268,
        2.116,
        3.374,
        0.704,
        0.612,
        0.787,
        0.779,
        0.355,
        0.582,
        0.684,
        0.516,
        0.486,
        0.406,
        0.381,
        0.583,
        0.45,
        0.492,
        0.363,
        0.352
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "frostbite": {
      "mean": [
        65.2,
        418.37,
        2680.23,
        2731.45,
        2742.76,
        2740.8,
        2738.32,
        2745.53,
        2748.64,
        2746.63,
        168380.03,
        432115.63,
        616980.1,
        622580.3,
        628307.19,
        629886.79,
        629905.06,
        630097.14,
        630530.33,
        629614.7,
        631378.53
      ],
      "stddev": [
        0.0,
        28.696,
        98.612,
        70.88,
        58.881,
        66.495,
        82.022,
        68.801,
        68.28,
        161.586,
        19571.381,
        254154.175,
        19934.632,
        27983.048,
        3593.309,
        3234.639,
        3464.11,
        3454.311,
        3384.561,
        28186.946,
        2907.262
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "gopher": {
      "mean": [
        257.6,
        115743.56,
        124587.0,
        124007.98,
        124453.84,
        125964.1,
        126495.04,
        114366.68,
        126371.48,
        124007.78,
        113923.38,
        128936.16,
        126970.24,
        128157.5,
        127465.74,
        127975.08,
        130301.3,
        130247.9,
        130459.3,
        130565.84,
        130345.58
      ],
      "stddev": [
        0.0,
        13850.596,
        1958.98,
        2867.771,
        3187.019,
        3248.378,
        2011.186,
        3993.28,
        2620.862,
        6307.698,
        5863.852,
        1822.143,
        2361.717,
        1649.327,
        1464.073,
        1516.096,
        1660.999,
        1707.727,
        1740.618,
        1812.112,
        1707.779
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "gravitar": {
      "mean": [
        173.0,
        4147.5,
        6209.2,
        6999.5,
        7262.1,
        7149.25,
        7211.3,
        7222.4,
        7369.2,
        7270.9,
        7253.5,
        7017.15,
        7020.15,
        6692.65,
        6470.9,
        6907.9,
        6621.85,
        6657.2,
        6607.95,
        6671.25,
        6682.7
      ],
      "stddev": [
        0.0,
        797.11,
        615.204,
        333.459,
        349.819,
        197.4,
        308.945,
        194.765,
        183.987,
        185.683,
        312.494,
        327.694,
        212.348,
        259.063,
        694.607,
        196.463,
        289.69,
        121.997,
        219.555,
        262.042,
        249.17
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "hero": {
      "mean": [
        1026.975,
        7677.555,
        13740.225,
        15288.69,
        14672.77,
        29015.965,
        29599.71,
        37158.34,
        38132.79,
        38515.06,
        41850.855,
        47133.61,
        47702.15,
        49454.47,
        49485.37,
        49415.16,
        49243.7,
        49245.71,
        49222.95,
        49235.42,
        49244.115
      ],
      "stddev": [
        0.0,
        527.167,
        91.194,
        1090.601,
        2158.781,
        414.404,
        96.985,
        153.6,
        219.686,
        121.908,
        3250.039,
        432.571,
        587.667,
        260.07,
        125.45,
        193.137,
        255.108,
        242.486,
        213.275,
        212.221,
        240.038
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "ice_hockey": {
      "mean": [
        -11.155,
        -8.536,
        11.562,
        27.239,
        36.477,
        39.09,
        42.238,
        44.492,
        46.752,
        49.085,
        52.715,
        59.931,
        64.947,
        65.115,
        66.142,
        67.002,
        66.862,
        66.557,
        66.832,
        66.932,
        67.038
      ],
      "stddev": [
        0.0,
        2.986,
        4.692,
        5.1,
        4.334,
        4.062,
        3.903,
        3.731,
        3.565,
        3.643,
        3.663,
        5.379,
        5.845,
        5.352,
        4.778,
        4.651,
        4.993,
        5.231,
        5.337,
        6.043,
        5.567
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "jamesbond": {
      "mean": [
        29.0,
        2607.55,
        19764.5,
        29694.85,
        37608.95,
        30717.6,
        31626.25,
        30657.05,
        32079.1,
        36738.9,
        38764.3,
        40768.25,
        40671.3,
        40956.95,
        41034.8,
        39838.9,
        41017.75,
        41020.05,
        41073.15,
        41080.85,
        41063.25
      ],
      "stddev": [
        0.0,
        2133.229,
        2697.392,
        3405.884,
        1812.898,
        3449.814,
        1474.287,
        1505.971,
        1436.542,
        1743.25,
        991.86,
        877.023,
        1427.675,
        966.11,
        982.997,
        1328.837,
        1116.449,
        1055.465,
        1254.642,
        1019.078,
        835.22
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "kangaroo": {
      "mean": [
        52.0,
        14482.0,
        10057.1,
        15115.6,
        15439.4,
        14823.4,
        15286.0,
        15359.4,
        16585.3,
        16932.9,
        16700.4,
        16708.8,
        16798.0,
        16831.9,
        16866.1,
        16800.7,
        16762.2,
        16798.3,
        16778.2,
        16787.2,
        16763.6
      ],
      "stddev": [
        0.0,
        1009.196,
        1096.955,
        235.577,
        192.009,
        134.953,
        220.055,
        523.633,
        265.921,
        327.944,
        301.065,
        301.301,
        379.494,
        328.5,
        323.699,
        380.486,
        341.367,
        423.919,
        459.222,
        447.768,
        400.593
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "krull": {
      "mean": [
        1598.05,
        11017.18,
        12271.57,
        19168.66,
        21564.34,
        22312.38,
        22378.21,
        22709.3,
        23066.53,
        23201.42,
        23886.66,
        23619.67,
        24371.74,
        26316.92,
        30980.96,
        33499.33,
        60457.2,
        194546.04,
        247141.28,
        260050.87,
        269358.27
      ],
      "stddev": [
        0.0,
        2080.904,
        1228.802,
        2327.008,
        2440.036,
        2001.359,
        2302.63,
        2116.451,
        2524.069,
        2354.301,
        3067.342,
        3381.423,
        3722.437,
        5446.149,
        9898.698,
        11597.473,
        38975.521,
        107688.315,
        108734.091,
        107973.848,
        102138.876
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "kung_fu_master": {
      "mean": [
        258.5,
        77978.7,
        75470.9,
        196369.6,
        199629.7,
        200301.5,
        201321.7,
        201724.5,
        202404.2,
        202412.8,
        202865.9,
        203363.7,
        204151.4,
        204911.7,
        204296.1,
        204869.7,
        204826.1,
        204745.0,
        204854.9,
        204805.2,
        204824.0
      ],
      "stddev": [
        0.0,
        21502.59,
        17386.47,
        2754.243,
        2347.877,
        1842.191,
        1776.429,
        1419.384,
        1486.016,
        1448.846,
        1421.41,
        1152.021,
        918.911,
        945.237,
        697.864,
        964.351,
        948.129,
        924.259,
        964.498,
        952.54,
        1014.832
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "montezuma_revenge": {
      "mean": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "stddev": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "ms_pacman": {
      "mean": [
        307.3,
        20829.807,
        44763.968,
        46300.919,
        28592.99,
        75125.42,
        93751.51,
        146595.19,
        166554.83,
        171878.19,
        179210.18,
        185481.59,
        205124.97,
        208956.31,
        215946.72,
        224323.92,
        227900.18,
        235048.73,
        237811.34,
        241573.36,
        243401.1
      ],
      "stddev": [
        0.0,
        4276.848,
        9339.721,
        9281.522,
        6511.134,
        21502.918,
        26520.771,
        42389.059,
        39407.562,
        40822.34,
        40420.943,
        45596.531,
        43586.841,
        45278.479,
        47075.562,
        40356.61,
        46626.541,
        44494.518,
        43254.937,
        41775.701,
        41317.608
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "name_this_game": {
      "mean": [
        2292.35,
        35669.11,
        53464.04,
        66150.6,
        148557.6,
        152068.41,
        152916.55,
        149574.3,
        140119.21,
        148412.84,
        152079.03,
        145335.3,
        147612.29,
        147991.62,
        154835.22,
        153096.46,
        157601.19,
        154545.6,
        156567.94,
        155787.28,
        157177.85
      ],
      "stddev": [
        0.0,
        3540.315,
        4834.94,
        9031.794,
        17867.358,
        15770.721,
        14550.672,
        17872.058,
        17722.808,
        19715.743,
        16285.074,
        22298.555,
        18239.805,
        19869.242,
        16762.754,
        15163.511,
        15120.736,
        20365.084,
        16898.444,
        17134.037,
        15721.202
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "phoenix": {
      "mean": [
        761.4,
        792.26,
        6375.77,
        178517.42,
        749316.93,
        733307.25,
        918713.53,
        913804.94,
        918674.57,
        938600.34,
        940390.36,
        939677.93,
        953615.05,
        952345.43,
        954001.74,
        952986.15,
        953562.82,
        955216.16,
        955423.74,
        955709.82,
        955137.84
      ],
      "stddev": [
        0.0,
        358.952,
        1822.141,
        143545.536,
        232738.015,
        264361.672,
        3619.619,
        5372.651,
        3446.098,
        3876.447,
        7430.456,
        17830.809,
        2352.654,
        29950.162,
        17251.942,
        2719.58,
        2387.027,
        1947.192,
        1462.069,
        1659.093,
        2147.923
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "pitfall": {
      "mean": [
        -229.435,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "stddev": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "pong": {
      "mean": [
        -20.715,
        2.994,
        13.04,
        20.981,
        21.0,
        18.584,
        20.999,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0,
        21.0
      ],
      "stddev": [
        0.0,
        9.306,
        3.581,
        0.137,
        0.0,
        2.327,
        0.032,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "private_eye": {
      "mean": [
        24.94,
        100.0,
        86.213,
        -283.769,
        219.291,
        14527.9,
        15034.436,
        14996.941,
        15262.649,
        15289.649,
        15299.224,
        15276.462,
        15241.518,
        15298.749,
        15297.882,
        15297.603,
        15284.421,
        15299.969,
        15299.179,
        15299.967,
        15299.98
      ],
      "stddev": [
        0.0,
        0.0,
        62.709,
        419.757,
        657.231,
        141.462,
        188.73,
        430.063,
        137.966,
        56.476,
        10.142,
        78.057,
        184.212,
        30.073,
        28.28,
        29.525,
        59.279,
        0.837,
        13.434,
        0.521,
        0.282
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "qbert": {
      "mean": [
        163.875,
        27985.25,
        57509.925,
        83616.675,
        146406.7,
        154397.925,
        155524.425,
        172313.55,
        159434.125,
        161121.8,
        118941.9,
        304975.125,
        68619.025,
        66443.3,
        73388.65,
        219090.2,
        244698.325,
        68570.0,
        568764.475,
        71068.6,
        72276.0
      ],
      "stddev": [
        0.0,
        4574.994,
        17355.959,
        11011.325,
        1613.908,
        1131.037,
        987.004,
        114168.214,
        45675.266,
        64729.422,
        63348.403,
        249905.269,
        64216.856,
        30454.01,
        850.936,
        360907.689,
        357509.366,
        69772.274,
        415698.267,
        470.071,
        845.095
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "riverraid": {
      "mean": [
        1338.5,
        28514.03,
        121234.99,
        199431.02,
        264685.42,
        300917.31,
        311774.02,
        314796.58,
        316391.8,
        317032.97,
        318205.46,
        320915.34,
        321973.9,
        321966.72,
        323162.9,
        323289.54,
        323203.0,
        323620.87,
        323283.97,
        323460.54,
        323417.18
      ],
      "stddev": [
        0.0,
        5543.87,
        22722.106,
        29799.431,
        37378.497,
        16143.148,
        2045.704,
        1293.369,
        1122.838,
        1211.689,
        1232.594,
        1346.143,
        1437.211,
        1820.492,
        1404.099,
        1494.447,
        1286.632,
        1288.144,
        1327.385,
        1253.754,
        1249.361
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "road_runner": {
      "mean": [
        11.5,
        65494.6,
        555301.8,
        576762.9,
        600434.8,
        594930.9,
        607594.0,
        604856.4,
        609208.1,
        607771.8,
        606062.1,
        609972.7,
        608921.6,
        612831.4,
        611847.9,
        611295.9,
        612597.8,
        611006.6,
        612742.3,
        612736.6,
        613411.8
      ],
      "stddev": [
        0.0,
        2968.277,
        120285.816,
        82966.965,
        37043.393,
        55265.302,
        16701.691,
        35848.252,
        6056.461,
        9440.477,
        3354.802,
        19794.737,
        23163.485,
        4743.738,
        26702.081,
        26322.054,
        23172.031,
        34035.211,
        17282.375,
        24852.734,
        10735.276
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "robotank": {
      "mean": [
        2.16,
        12.967,
        78.131,
        95.848,
        98.493,
        104.534,
        108.245,
        110.945,
        116.24,
        119.211,
        124.48,
        126.908,
        127.032,
        128.45,
        131.45,
        131.008,
        132.273,
        130.202,
        131.813,
        132.573,
        131.127
      ],
      "stddev": [
        0.0,
        4.897,
        10.653,
        15.905,
        19.356,
        21.14,
        21.593,
        22.743,
        22.977,
        21.739,
        21.285,
        20.308,
        20.105,
        19.506,
        18.843,
        18.353,
        17.91,
        18.721,
        17.416,
        16.904,
        18.102
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "seaquest": {
      "mean": [
        68.4,
        2687.74,
        2769.2,
        41960.22,
        402018.19,
        512687.35,
        556027.28,
        636137.85,
        642854.57,
        931322.21,
        999999.0,
        999994.038,
        999997.216,
        999834.864,
        999600.892,
        999921.239,
        999978.777,
        999975.035,
        999971.237,
        999976.987,
        999976.516
      ],
      "stddev": [
        0.0,
        103.528,
        63.133,
        23543.617,
        92562.012,
        38185.28,
        28813.225,
        15446.773,
        54443.797,
        69751.077,
        0.0,
        50.858,
        10.479,
        137.15,
        336.575,
        85.532,
        47.56,
        39.876,
        31.825,
        30.896,
        40.033
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "skiing": {
      "mean": [
        -17098.09,
        -30049.27,
        -29973.94,
        -29956.13,
        -29974.098,
        -29963.25,
        -30176.021,
        -29973.861,
        -29973.787,
        -29974.44,
        -29974.272,
        -29974.282,
        -29974.508,
        -29974.117,
        -29974.877,
        -29979.82,
        -29976.322,
        -29990.859,
        -29973.836,
        -29975.407,
        -29968.363
      ],
      "stddev": [
        0.0,
        769.783,
        14.636,
        359.118,
        14.346,
        189.476,
        1346.343,
        14.289,
        14.718,
        14.647,
        14.296,
        14.355,
        14.151,
        14.089,
        14.531,
        160.894,
        232.061,
        176.16,
        14.574,
        126.913,
        200.827
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "solaris": {
      "mean": [
        1236.3,
        738.96,
        0.0,
        1319.32,
        1628.58,
        1152.02,
        528.8,
        5.82,
        1699.62,
        1033.62,
        919.26,
        2290.86,
        1882.04,
        2218.8,
        2477.9,
        1319.94,
        975.62,
        4160.2,
        1789.52,
        4602.28,
        56.62
      ],
      "stddev": [
        0.0,
        800.414,
        0.0,
        1500.524,
        1255.832,
        1421.301,
        659.889,
        106.279,
        1776.743,
        1383.883,
        1702.009,
        2207.886,
        1807.726,
        1388.944,
        2257.131,
        1871.006,
        1447.367,
        3914.371,
        1941.309,
        3541.238,
        507.297
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "space_invaders": {
      "mean": [
        148.025,
        3345.615,
        63004.62,
        62397.725,
        70662.305,
        71239.75,
        65181.185,
        68549.665,
        65570.08,
        72170.805,
        72990.19,
        75695.2,
        75765.485,
        75779.435,
        75892.375,
        75862.835,
        75601.03,
        75892.49,
        75995.47,
        73562.79,
        74335.305
      ],
      "stddev": [
        0.0,
        548.643,
        8143.85,
        4618.969,
        3894.468,
        3257.556,
        7633.349,
        3451.668,
        4036.386,
        8278.773,
        1830.706,
        3768.207,
        1708.253,
        1641.522,
        1628.024,
        406.17,
        3993.403,
        99.61,
        78.284,
        9128.457,
        6567.19
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "star_gunner": {
      "mean": [
        664.0,
        91176.9,
        72570.2,
        221988.2,
        402959.0,
        290249.6,
        265985.4,
        348439.8,
        443034.2,
        465212.2,
        491428.8,
        490679.8,
        484482.4,
        469312.2,
        497165.9,
        501919.7,
        496200.6,
        570589.1,
        570927.0,
        535825.0,
        549271.7
      ],
      "stddev": [
        0.0,
        101422.088,
        24627.475,
        63385.897,
        234822.507,
        231797.051,
        178289.106,
        182995.073,
        189988.254,
        203426.555,
        246636.777,
        242557.124,
        231744.943,
        247316.28,
        256607.782,
        249791.6,
        246386.658,
        286591.117,
        284436.595,
        269563.506,
        281829.411
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "surround": {
      "mean": [
        -9.99,
        0.27,
        -9.976,
        4.672,
        8.837,
        9.424,
        9.92,
        9.959,
        9.971,
        9.998,
        9.998,
        9.995,
        9.999,
        9.997,
        10.0,
        10.0,
        9.993,
        9.997,
        9.994,
        9.997,
        9.994
      ],
      "stddev": [
        0.0,
        4.153,
        0.153,
        2.826,
        1.063,
        0.805,
        0.296,
        0.208,
        0.179,
        0.045,
        0.045,
        0.071,
        0.032,
        0.055,
        0.0,
        0.0,
        0.083,
        0.055,
        0.077,
        0.055,
        0.077
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "tennis": {
      "mean": [
        -23.835,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "stddev": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "time_pilot": {
      "mean": [
        3568.0,
        11146.4,
        147588.7,
        407525.1,
        438215.0,
        446800.0,
        444953.0,
        425241.4,
        394458.7,
        414274.4,
        402721.1,
        475720.2,
        477088.5,
        473274.8,
        466729.1,
        478806.4,
        478691.6,
        479936.1,
        477720.3,
        476109.8,
        476763.9
      ],
      "stddev": [
        0.0,
        3439.152,
        71897.196,
        47459.233,
        5958.066,
        2384.018,
        24855.511,
        67831.368,
        87096.641,
        81888.167,
        95044.393,
        17348.414,
        26283.62,
        30457.718,
        39769.72,
        9157.74,
        2097.653,
        2511.236,
        1783.703,
        1663.756,
        1427.644
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "tutankham": {
      "mean": [
        11.43,
        109.063,
        278.127,
        372.955,
        333.048,
        381.731,
        417.576,
        411.654,
        413.967,
        424.436,
        413.494,
        444.988,
        437.76,
        443.348,
        443.948,
        440.923,
        454.054,
        460.7,
        492.552,
        486.136,
        491.476
      ],
      "stddev": [
        0.0,
        42.976,
        18.506,
        31.943,
        38.02,
        32.622,
        30.195,
        28.522,
        25.207,
        25.293,
        21.848,
        12.586,
        10.145,
        17.398,
        6.902,
        11.7,
        8.133,
        20.882,
        21.414,
        21.027,
        20.61
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "up_n_down": {
      "mean": [
        533.4,
        377947.28,
        504074.09,
        532280.17,
        547754.72,
        583448.88,
        597640.83,
        610206.35,
        627864.52,
        622819.7,
        642164.97,
        655971.91,
        665835.98,
        679095.64,
        689849.77,
        698219.76,
        703958.0,
        709601.68,
        708992.98,
        710108.48,
        715545.61
      ],
      "stddev": [
        0.0,
        111068.725,
        7053.603,
        7104.814,
        7452.748,
        6920.556,
        7025.113,
        7020.69,
        6208.718,
        7191.69,
        6476.279,
        6086.512,
        7298.586,
        7595.236,
        7694.4,
        6820.032,
        6089.875,
        6365.505,
        6127.907,
        6421.223,
        6601.358
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "venture": {
      "mean": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.4,
        0.0,
        0.0,
        0.0,
        0.6,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.4
      ],
      "stddev": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        8.935,
        0.0,
        0.0,
        0.0,
        14.129,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        8.935
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "video_pinball": {
      "mean": [
        0.0,
        9180.841,
        134960.462,
        318573.61,
        797529.926,
        635775.921,
        970773.295,
        944768.84,
        831013.307,
        875267.199,
        891844.827,
        968822.935,
        977666.677,
        981575.058,
        989325.951,
        986321.342,
        975138.43,
        984700.713,
        966180.767,
        978538.584,
        981791.883
      ],
      "stddev": [
        0.0,
        12199.681,
        90685.667,
        310423.596,
        309138.074,
        329073.435,
        114716.417,
        161012.255,
        273586.25,
        229455.904,
        209125.999,
        127412.07,
        99988.291,
        97511.585,
        71316.789,
        87940.17,
        121086.132,
        95026.758,
        142462.209,
        115580.945,
        104340.774
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "wizard_of_wor": {
      "mean": [
        563.5,
        3187.7,
        40918.4,
        101831.8,
        130916.7,
        159970.6,
        165834.2,
        175787.4,
        181704.1,
        187287.5,
        191538.2,
        193569.1,
        192660.9,
        194510.4,
        195842.8,
        196052.7,
        196132.9,
        197053.4,
        196854.4,
        196786.3,
        197126.0
      ],
      "stddev": [
        0.0,
        2028.467,
        18189.556,
        46726.125,
        56034.671,
        55794.57,
        51979.847,
        45213.195,
        40231.677,
        33248.084,
        28298.457,
        24118.293,
        25902.601,
        23012.134,
        18620.882,
        18712.582,
        19094.544,
        17172.662,
        18887.018,
        17555.329,
        16233.244
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "yars_revenge": {
      "mean": [
        3092.91,
        419746.424,
        158744.646,
        221001.702,
        262882.3,
        378738.833,
        416465.387,
        794192.812,
        866119.741,
        933630.823,
        963538.558,
        943035.686,
        590484.203,
        462873.113,
        696514.862,
        579856.718,
        228608.86,
        486896.949,
        82474.667,
        330059.731,
        553311.461
      ],
      "stddev": [
        0.0,
        190735.225,
        282607.831,
        19077.831,
        19091.692,
        10876.672,
        15985.897,
        14530.375,
        16666.787,
        7715.15,
        9340.897,
        192336.042,
        479916.393,
        487513.723,
        448256.804,
        477319.307,
        401105.437,
        486495.692,
        234321.903,
        448938.692,
        483340.075
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "zaxxon": {
      "mean": [
        32.5,
        10905.6,
        33541.4,
        84335.4,
        294209.3,
        399561.9,
        460204.5,
        521440.6,
        560806.8,
        632593.2,
        651555.9,
        621290.5,
        678178.9,
        681571.3,
        719571.0,
        716864.0,
        726078.0,
        723878.8,
        720140.0,
        731169.7,
        725853.9
      ],
      "stddev": [
        0.0,
        2740.578,
        6034.493,
        31636.674,
        167447.409,
        228817.461,
        225017.323,
        246365.434,
        251064.805,
        219326.572,
        209540.923,
        255037.994,
        214370.272,
        221663.142,
        176572.389,
        194353.997,
        183353.182,
        200818.248,
        211547.268,
        196606.2,
        208190.085
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    }
  },
  "at30_rnd_starts": {
    "alien": {
      "mean": [
        713387.37
      ],
      "stddev": [
        127204.679
      ],
      "x": [
        1.0
      ]
    },
    "amidar": {
      "mean": [
        26638.799
      ],
      "stddev": [
        5376.377
      ],
      "x": [
        1.0
      ]
    },
    "assault": {
      "mean": [
        143900.58
      ],
      "stddev": [
        28470.291
      ],
      "x": [
        1.0
      ]
    },
    "asterix": {
      "mean": [
        985801.95
      ],
      "stddev": [
        112767.677
      ],
      "x": [
        1.0
      ]
    },
    "asteroids": {
      "mean": [
        606971.12
      ],
      "stddev": [
        97659.026
      ],
      "x": [
        1.0
      ]
    },
    "atlantis": {
      "mean": [
        1653202.5
      ],
      "stddev": [
        22116.761
      ],
      "x": [
        1.0
      ]
    },
    "bank_heist": {
      "mean": [
        962.11
      ],
      "stddev": [
        128.249
      ],
      "x": [
        1.0
      ]
    },
    "battle_zone": {
      "mean": [
        791387.0
      ],
      "stddev": [
        295150.13
      ],
      "x": [
        1.0
      ]
    },
    "beam_rider": {
      "mean": [
        419460.764
      ],
      "stddev": [
        25738.04
      ],
      "x": [
        1.0
      ]
    },
    "berzerk": {
      "mean": [
        87308.6
      ],
      "stddev": [
        12059.469
      ],
      "x": [
        1.0
      ]
    },
    "bowling": {
      "mean": [
        194.03
      ],
      "stddev": [
        35.469
      ],
      "x": [
        1.0
      ]
    },
    "boxing": {
      "mean": [
        56.598
      ],
      "stddev": [
        39.22
      ],
      "x": [
        1.0
      ]
    },
    "breakout": {
      "mean": [
        849.589
      ],
      "stddev": [
        78.928
      ],
      "x": [
        1.0
      ]
    },
    "centipede": {
      "mean": [
        1138294.602
      ],
      "stddev": [
        19154.122
      ],
      "x": [
        1.0
      ]
    },
    "chopper_command": {
      "mean": [
        932370.1
      ],
      "stddev": [
        248479.448
      ],
      "x": [
        1.0
      ]
    },
    "crazy_climber": {
      "mean": [
        412213.9
      ],
      "stddev": [
        153133.353
      ],
      "x": [
        1.0
      ]
    },
    "defender": {
      "mean": [
        823636.0
      ],
      "stddev": [
        11337.842
      ],
      "x": [
        1.0
      ]
    },
    "demon_attack": {
      "mean": [
        143858.05
      ],
      "stddev": [
        296.5
      ],
      "x": [
        1.0
      ]
    },
    "double_dunk": {
      "mean": [
        23.118
      ],
      "stddev": [
        1.326
      ],
      "x": [
        1.0
      ]
    },
    "enduro": {
      "mean": [
        2264.204
      ],
      "stddev": [
        49.675
      ],
      "x": [
        1.0
      ]
    },
    "fishing_derby": {
      "mean": [
        57.449
      ],
      "stddev": [
        13.115
      ],
      "x": [
        1.0
      ]
    },
    "freeway": {
      "mean": [
        28.38
      ],
      "stddev": [
        1.048
      ],
      "x": [
        1.0
      ]
    },
    "frostbite": {
      "mean": [
        613944.04
      ],
      "stddev": [
        80516.333
      ],
      "x": [
        1.0
      ]
    },
    "gopher": {
      "mean": [
        129218.68
      ],
      "stddev": [
        1923.984
      ],
      "x": [
        1.0
      ]
    },
    "gravitar": {
      "mean": [
        3390.65
      ],
      "stddev": [
        2307.253
      ],
      "x": [
        1.0
      ]
    },
    "hero": {
      "mean": [
        44129.55
      ],
      "stddev": [
        3842.526
      ],
      "x": [
        1.0
      ]
    },
    "ice_hockey": {
      "mean": [
        52.404
      ],
      "stddev": [
        8.333
      ],
      "x": [
        1.0
      ]
    },
    "jamesbond": {
      "mean": [
        39107.2
      ],
      "stddev": [
        2055.046
      ],
      "x": [
        1.0
      ]
    },
    "kangaroo": {
      "mean": [
        13210.5
      ],
      "stddev": [
        3405.722
      ],
      "x": [
        1.0
      ]
    },
    "krull": {
      "mean": [
        257706.7
      ],
      "stddev": [
        111613.621
      ],
      "x": [
        1.0
      ]
    },
    "kung_fu_master": {
      "mean": [
        174623.6
      ],
      "stddev": [
        20941.456
      ],
      "x": [
        1.0
      ]
    },
    "montezuma_revenge": {
      "mean": [
        57.1
      ],
      "stddev": [
        172.828
      ],
      "x": [
        1.0
      ]
    },
    "ms_pacman": {
      "mean": [
        230650.238
      ],
      "stddev": [
        52363.395
      ],
      "x": [
        1.0
      ]
    },
    "name_this_game": {
      "mean": [
        152723.62
      ],
      "stddev": [
        15117.616
      ],
      "x": [
        1.0
      ]
    },
    "phoenix": {
      "mean": [
        943255.07
      ],
      "stddev": [
        19635.327
      ],
      "x": [
        1.0
      ]
    },
    "pitfall": {
      "mean": [
        -801.102
      ],
      "stddev": [
        1179.004
      ],
      "x": [
        1.0
      ]
    },
    "pong": {
      "mean": [
        19.196
      ],
      "stddev": [
        1.145
      ],
      "x": [
        1.0
      ]
    },
    "private_eye": {
      "mean": [
        5067.586
      ],
      "stddev": [
        7122.29
      ],
      "x": [
        1.0
      ]
    },
    "qbert": {
      "mean": [
        39302.1
      ],
      "stddev": [
        120728.238
      ],
      "x": [
        1.0
      ]
    },
    "riverraid": {
      "mean": [
        315353.33
      ],
      "stddev": [
        4496.342
      ],
      "x": [
        1.0
      ]
    },
    "road_runner": {
      "mean": [
        580445.0
      ],
      "stddev": [
        110433.048
      ],
      "x": [
        1.0
      ]
    },
    "robotank": {
      "mean": [
        128.799
      ],
      "stddev": [
        17.921
      ],
      "x": [
        1.0
      ]
    },
    "seaquest": {
      "mean": [
        997601.013
      ],
      "stddev": [
        31301.84
      ],
      "x": [
        1.0
      ]
    },
    "skiing": {
      "mean": [
        -29400.751
      ],
      "stddev": [
        178.93
      ],
      "x": [
        1.0
      ]
    },
    "solaris": {
      "mean": [
        2108.08
      ],
      "stddev": [
        2677.204
      ],
      "x": [
        1.0
      ]
    },
    "space_invaders": {
      "mean": [
        57450.41
      ],
      "stddev": [
        25069.645
      ],
      "x": [
        1.0
      ]
    },
    "star_gunner": {
      "mean": [
        539342.7
      ],
      "stddev": [
        283463.859
      ],
      "x": [
        1.0
      ]
    },
    "surround": {
      "mean": [
        8.459
      ],
      "stddev": [
        0.874
      ],
      "x": [
        1.0
      ]
    },
    "tennis": {
      "mean": [
        -2.299
      ],
      "stddev": [
        2.014
      ],
      "x": [
        1.0
      ]
    },
    "time_pilot": {
      "mean": [
        405829.3
      ],
      "stddev": [
        76173.962
      ],
      "x": [
        1.0
      ]
    },
    "tutankham": {
      "mean": [
        351.756
      ],
      "stddev": [
        107.719
      ],
      "x": [
        1.0
      ]
    },
    "up_n_down": {
      "mean": [
        607807.85
      ],
      "stddev": [
        212925.292
      ],
      "x": [
        1.0
      ]
    },
    "venture": {
      "mean": [
        21.1
      ],
      "stddev": [
        61.683
      ],
      "x": [
        1.0
      ]
    },
    "video_pinball": {
      "mean": [
        970881.097
      ],
      "stddev": [
        128817.234
      ],
      "x": [
        1.0
      ]
    },
    "wizard_of_wor": {
      "mean": [
        196279.2
      ],
      "stddev": [
        17930.177
      ],
      "x": [
        1.0
      ]
    },
    "yars_revenge": {
      "mean": [
        888633.843
      ],
      "stddev": [
        151485.441
      ],
      "x": [
        1.0
      ]
    },
    "zaxxon": {
      "mean": [
        592238.7
      ],
      "stddev": [
        314387.595
      ],
      "x": [
        1.0
      ]
    }
  }
}


==> anc/atari_repeatability.json <==
{
  "breakout": {
    "1": {
      "0": 0.005128205128205128,
      "50000": 538.37,
      "100000": 704.735,
      "150000": 657.955,
      "200000": 733.145,
      "250000": 742.49,
      "300000": 789.95,
      "350000": 856.81,
      "400000": 828.665,
      "450000": 837.69,
      "500000": 863.995,
      "550000": 863.995,
      "600000": 864.0,
      "650000": 864.0,
      "700000": 863.995,
      "750000": 864.0,
      "800000": 864.0,
      "850000": 864.0,
      "900000": 864.0,
      "950000": 864.0,
      "1000000": 864.0
    },
    "10": {
      "0": 1.43,
      "50000": 556.065,
      "100000": 561.725,
      "150000": 780.89,
      "200000": 746.195,
      "250000": 736.85,
      "300000": 820.86,
      "350000": 818.795,
      "400000": 841.99,
      "450000": 848.745,
      "500000": 861.825,
      "550000": 863.98,
      "600000": 864.0,
      "650000": 848.625,
      "700000": 864.0,
      "750000": 863.995,
      "800000": 864.0,
      "850000": 851.81,
      "900000": 864.0,
      "950000": 863.995,
      "1000000": 851.845
    },
    "2": {
      "0": 1.575,
      "50000": 541.195,
      "100000": 732.215,
      "150000": 485.78,
      "200000": 244.59,
      "250000": 833.785,
      "300000": 814.515,
      "350000": 804.98,
      "400000": 857.375,
      "450000": 863.9,
      "500000": 855.265,
      "550000": 861.835,
      "600000": 863.99,
      "650000": 863.87,
      "700000": 864.0,
      "750000": 273.76,
      "800000": 863.085,
      "850000": 861.875,
      "900000": 864.0,
      "950000": 861.835,
      "1000000": 861.75
    },
    "3": {
      "0": 0.010471204188481676,
      "50000": 576.955,
      "100000": 727.37,
      "150000": 747.135,
      "200000": 781.255,
      "250000": 737.21,
      "300000": 726.97,
      "350000": 852.67,
      "400000": 824.575,
      "450000": 840.02,
      "500000": 852.87,
      "550000": 864.0,
      "600000": 864.0,
      "650000": 820.785,
      "700000": 827.815,
      "750000": 864.0,
      "800000": 864.0,
      "850000": 850.38,
      "900000": 861.825,
      "950000": 861.835,
      "1000000": 864.0
    },
    "4": {
      "0": 0.595,
      "50000": 607.42,
      "100000": 777.87,
      "150000": 770.125,
      "200000": 788.17,
      "250000": 785.87,
      "300000": 812.49,
      "350000": 851.42,
      "400000": 841.715,
      "450000": 857.42,
      "500000": 863.995,
      "550000": 861.94,
      "600000": 863.955,
      "650000": 863.97,
      "700000": 863.975,
      "750000": 861.89,
      "800000": 864.0,
      "850000": 859.66,
      "900000": 864.0,
      "950000": 864.0,
      "1000000": 864.0
    },
    "5": {
      "0": 0.0,
      "50000": 584.505,
      "100000": 666.68,
      "150000": 789.7,
      "200000": 766.67,
      "250000": 773.665,
      "300000": 796.7,
      "350000": 832.19,
      "400000": 855.11,
      "450000": 848.525,
      "500000": 861.745,
      "550000": 859.845,
      "600000": 854.92,
      "650000": 859.66,
      "700000": 854.72,
      "750000": 840.985,
      "800000": 835.35,
      "850000": 844.485,
      "900000": 266.445,
      "950000": 269.16,
      "1000000": 270.755
    },
    "6": {
      "0": 1.73,
      "50000": 591.88,
      "100000": 591.265,
      "150000": 687.15,
      "200000": 755.395,
      "250000": 811.835,
      "300000": 773.22,
      "350000": 805.185,
      "400000": 859.56,
      "450000": 845.92,
      "500000": 827.06,
      "550000": 861.835,
      "600000": 863.99,
      "650000": 861.835,
      "700000": 864.0,
      "750000": 863.975,
      "800000": 273.295,
      "850000": 864.0,
      "900000": 484.31,
      "950000": 541.375,
      "1000000": 303.29
    },
    "7": {
      "0": 0.755,
      "50000": 616.765,
      "100000": 667.38,
      "150000": 675.63,
      "200000": 819.375,
      "250000": 804.315,
      "300000": 838.465,
      "350000": 833.93,
      "400000": 853.085,
      "450000": 857.42,
      "500000": 863.95,
      "550000": 864.0,
      "600000": 863.995,
      "650000": 864.0,
      "700000": 864.0,
      "750000": 864.0,
      "800000": 863.975,
      "850000": 864.0,
      "900000": 861.825,
      "950000": 861.785,
      "1000000": 864.0
    },
    "8": {
      "0": 0.135,
      "50000": 600.08,
      "100000": 725.235,
      "150000": 785.15,
      "200000": 813.095,
      "250000": 818.45,
      "300000": 838.34,
      "350000": 855.51,
      "400000": 843.95,
      "450000": 857.64,
      "500000": 854.015,
      "550000": 849.565,
      "600000": 854.785,
      "650000": 832.78,
      "700000": 855.435,
      "750000": 864.0,
      "800000": 861.835,
      "850000": 861.8,
      "900000": 856.74,
      "950000": 854.065,
      "1000000": 864.0
    },
    "9": {
      "0": 2.07,
      "50000": 557.955,
      "100000": 725.015,
      "150000": 796.735,
      "200000": 704.1,
      "250000": 805.57,
      "300000": 751.665,
      "350000": 840.52,
      "400000": 835.855,
      "450000": 807.74,
      "500000": 863.125,
      "550000": 841.96,
      "600000": 832.26,
      "650000": 864.0,
      "700000": 864.0,
      "750000": 863.985,
      "800000": 864.0,
      "850000": 864.0,
      "900000": 863.835,
      "950000": 861.66,
      "1000000": 864.0
    }
  },
  "gravitar": {
    "1": {
      "0": 233.75,
      "50000": 3820.0,
      "100000": 6114.25,
      "150000": 6569.0,
      "200000": 6680.5,
      "250000": 6505.5,
      "300000": 11200.25,
      "350000": 13113.0,
      "400000": 15626.0,
      "450000": 16072.5,
      "500000": 15841.5,
      "550000": 15890.0,
      "600000": 14768.75,
      "650000": 15717.75,
      "700000": 16040.75,
      "750000": 16119.25,
      "800000": 15582.5,
      "850000": 15677.5,
      "900000": 16143.0,
      "950000": 15906.5,
      "1000000": 15387.25
    },
    "10": {
      "0": 0.0,
      "50000": 5198.5,
      "100000": 8525.25,
      "150000": 12923.5,
      "200000": 13222.0,
      "250000": 10402.0,
      "300000": 8699.75,
      "350000": 9795.5,
      "400000": 7673.5,
      "450000": 10322.75,
      "500000": 10800.75,
      "550000": 10119.5,
      "600000": 10490.0,
      "650000": 9502.0,
      "700000": 10161.5,
      "750000": 10223.5,
      "800000": 8297.0,
      "850000": 6927.5,
      "900000": 5480.5,
      "950000": 5304.75,
      "1000000": 6284.5
    },
    "2": {
      "0": 146.5,
      "50000": 4258.75,
      "100000": 7935.5,
      "150000": 8603.5,
      "200000": 12017.25,
      "250000": 13370.0,
      "300000": 14514.5,
      "350000": 14091.75,
      "400000": 15013.5,
      "450000": 15240.0,
      "500000": 15097.0,
      "550000": 14903.0,
      "600000": 15216.0,
      "650000": 15378.0,
      "700000": 15404.5,
      "750000": 15037.0,
      "800000": 16105.5,
      "850000": 15501.5,
      "900000": 15377.0,
      "950000": 15673.25,
      "1000000": 15671.0
    },
    "3": {
      "0": 247.5,
      "50000": 4223.0,
      "100000": 6714.75,
      "150000": 6431.25,
      "200000": 14199.75,
      "250000": 15796.0,
      "300000": 16402.25,
      "350000": 16091.75,
      "400000": 16434.25,
      "450000": 16880.25,
      "500000": 16325.5,
      "550000": 16167.5,
      "600000": 16371.25,
      "650000": 17148.75,
      "700000": 17012.5,
      "750000": 16577.5,
      "800000": 16294.5,
      "850000": 16792.0,
      "900000": 16323.25,
      "950000": 15889.5,
      "1000000": 16556.25
    },
    "4": {
      "0": 263.06532663316585,
      "50000": 3846.5,
      "100000": 6210.75,
      "150000": 4576.25,
      "200000": 5090.0,
      "250000": 9635.75,
      "300000": 13940.75,
      "350000": 15041.5,
      "400000": 15889.75,
      "450000": 16844.25,
      "500000": 17097.5,
      "550000": 16624.5,
      "600000": 16394.5,
      "650000": 15960.5,
      "700000": 16269.75,
      "750000": 16446.0,
      "800000": 16215.5,
      "850000": 16070.0,
      "900000": 16078.25,
      "950000": 16285.25,
      "1000000": 15339.0
    },
    "5": {
      "0": 104.25,
      "50000": 4225.75,
      "100000": 11104.75,
      "150000": 11915.75,
      "200000": 15302.5,
      "250000": 17323.5,
      "300000": 17595.5,
      "350000": 17407.5,
      "400000": 18119.75,
      "450000": 18018.25,
      "500000": 10857.0,
      "550000": 9491.75,
      "600000": 6894.5,
      "650000": 6839.75,
      "700000": 6888.0,
      "750000": 5054.25,
      "800000": 4056.0,
      "850000": 3645.0,
      "900000": 3570.25,
      "950000": 3077.5,
      "1000000": 2669.25
    },
    "6": {
      "0": 126.0,
      "50000": 3045.25,
      "100000": 5273.5,
      "150000": 6530.0,
      "200000": 7234.25,
      "250000": 7035.25,
      "300000": 6811.5,
      "350000": 7327.75,
      "400000": 7486.5,
      "450000": 8476.0,
      "500000": 13423.75,
      "550000": 15722.0,
      "600000": 11183.0,
      "650000": 11460.5,
      "700000": 13211.25,
      "750000": 10915.0,
      "800000": 9404.5,
      "850000": 10112.25,
      "900000": 8057.0,
      "950000": 6777.0,
      "1000000": 5105.0
    },
    "7": {
      "0": 186.0,
      "50000": 3949.5,
      "100000": 12097.75,
      "150000": 13470.75,
      "200000": 2449.75,
      "250000": 2889.75,
      "300000": 1917.5,
      "350000": 3128.25,
      "400000": 4198.0,
      "450000": 5837.25,
      "500000": 5150.25,
      "550000": 5048.5,
      "600000": 5074.75,
      "650000": 8705.0,
      "700000": 8076.25,
      "750000": 8334.0,
      "800000": 9506.75,
      "850000": 12490.0,
      "900000": 10226.0,
      "950000": 9991.5,
      "1000000": 9957.5
    },
    "8": {
      "0": 7.5,
      "50000": 3350.0,
      "100000": 6628.5,
      "150000": 12681.25,
      "200000": 4974.0,
      "250000": 5405.5,
      "300000": 7153.0,
      "350000": 7799.25,
      "400000": 7814.75,
      "450000": 7005.25,
      "500000": 8514.5,
      "550000": 9522.25,
      "600000": 12495.0,
      "650000": 12530.5,
      "700000": 8653.0,
      "750000": 9336.75,
      "800000": 9691.5,
      "850000": 8069.0,
      "900000": 8434.5,
      "950000": 8019.75,
      "1000000": 8083.75
    },
    "9": {
      "0": 133.0,
      "50000": 4486.5,
      "100000": 4864.25,
      "150000": 11761.5,
      "200000": 10707.25,
      "250000": 3182.0,
      "300000": 3684.5,
      "350000": 3793.25,
      "400000": 4084.0,
      "450000": 5237.25,
      "500000": 3720.0,
      "550000": 4676.5,
      "600000": 4792.75,
      "650000": 4549.0,
      "700000": 5780.5,
      "750000": 6534.25,
      "800000": 6682.5,
      "850000": 4971.0,
      "900000": 5925.5,
      "950000": 7023.0,
      "1000000": 8334.25
    }
  },
  "ms_pacman": {
    "1": {
      "0": 545.8,
      "50000": 17511.495,
      "100000": 40818.995,
      "150000": 52172.45,
      "200000": 88797.8,
      "250000": 97830.5,
      "350000": 143068.0,
      "400000": 149281.6,
      "450000": 167003.45,
      "500000": 157466.75,
      "550000": 176191.95,
      "600000": 184830.5,
      "650000": 199534.95,
      "700000": 202662.3,
      "750000": 215618.7,
      "800000": 222448.25,
      "850000": 225114.3,
      "900000": 219709.45,
      "950000": 240402.5,
      "1000000": 221974.19
    },
    "10": {
      "0": 282.95,
      "50000": 9020.76,
      "100000": 38502.68,
      "150000": 65146.395,
      "200000": 83641.15,
      "250000": 122060.6,
      "400000": 159040.395,
      "450000": 164604.75,
      "500000": 168319.75,
      "550000": 170748.55,
      "600000": 173104.9,
      "650000": 194429.7,
      "700000": 194073.8,
      "750000": 206360.75,
      "800000": 206876.7,
      "850000": 211541.45,
      "900000": 215573.95,
      "950000": 218493.3,
      "1000000": 224613.0
    },
    "2": {
      "0": 239.2,
      "50000": 20550.045,
      "100000": 42508.55,
      "150000": 45805.895,
      "200000": 53397.245,
      "250000": 7229.445,
      "300000": 76320.6,
      "450000": 149857.035,
      "500000": 169482.6,
      "550000": 169921.1,
      "600000": 167016.8,
      "650000": 191049.15,
      "700000": 179144.75,
      "750000": 191740.95,
      "800000": 215330.0,
      "850000": 222354.3,
      "900000": 231460.55,
      "950000": 233730.8,
      "1000000": 217027.92
    },
    "3": {
      "0": 419.6,
      "50000": 9652.93,
      "100000": 41351.645,
      "150000": 66973.4,
      "200000": 48883.4,
      "250000": 63786.1,
      "300000": 73170.395,
      "400000": 138265.29,
      "450000": 153935.75,
      "500000": 167838.345,
      "550000": 174581.7,
      "600000": 185582.5,
      "650000": 191450.9,
      "700000": 192499.9,
      "750000": 183374.7,
      "800000": 208696.75,
      "850000": 219646.65,
      "900000": 221894.65,
      "950000": 217132.35,
      "1000000": 197370.53
    },
    "4": {
      "0": 265.05,
      "50000": 19409.11,
      "100000": 40406.295,
      "150000": 63986.25,
      "200000": 88217.25,
      "250000": 100230.55,
      "400000": 148643.3,
      "450000": 169640.5,
      "500000": 156935.25,
      "550000": 179458.15,
      "600000": 190023.2,
      "650000": 202947.95,
      "700000": 200760.65,
      "750000": 201345.55,
      "800000": 202047.65,
      "850000": 210591.9,
      "900000": 228505.7,
      "950000": 229181.3,
      "1000000": 216278.7
    },
    "5": {
      "0": 486.0,
      "50000": 19581.535,
      "100000": 30200.54,
      "150000": 65453.7,
      "200000": 74493.05,
      "250000": 103461.65,
      "350000": 126606.595,
      "400000": 131826.35,
      "450000": 146667.9,
      "500000": 162930.85,
      "550000": 154333.9,
      "600000": 156937.85,
      "650000": 187576.55,
      "700000": 198665.5,
      "750000": 207511.25,
      "800000": 213763.7,
      "850000": 212170.1,
      "900000": 210044.0,
      "950000": 218527.8,
      "1000000": 205012.84
    },
    "6": {
      "0": 429.35,
      "50000": 20404.665,
      "100000": 34426.095,
      "150000": 59166.1,
      "200000": 85985.0,
      "250000": 111065.6,
      "350000": 128473.85,
      "400000": 139801.1,
      "450000": 159632.85,
      "500000": 162372.4,
      "550000": 171807.9,
      "600000": 175106.55,
      "650000": 191523.05,
      "700000": 201757.3,
      "750000": 204093.25,
      "800000": 213277.05,
      "850000": 218461.15,
      "900000": 225423.15,
      "950000": 221121.05,
      "1000000": 222117.7
    },
    "9": {
      "0": 63.4,
      "50000": 21653.335,
      "100000": 39230.635,
      "150000": 59674.065,
      "200000": 81649.35,
      "250000": 106358.2,
      "350000": 139796.09,
      "400000": 140604.1,
      "450000": 165687.05,
      "500000": 168702.2,
      "550000": 180162.9,
      "600000": 186734.6,
      "650000": 203472.75,
      "700000": 207130.9,
      "750000": 213674.85,
      "800000": 217441.75,
      "850000": 224980.85,
      "900000": 222028.15,
      "950000": 148336.95,
      "1000000": 176084.94
    }
  },
  "qbert": {
    "1": {
      "0": 42.17171717171717,
      "50000": 27045.5,
      "100000": 27721.25,
      "150000": 101274.25,
      "200000": 144873.5,
      "250000": 151591.375,
      "300000": 153141.125,
      "350000": 155544.875,
      "400000": 153001.5,
      "450000": 154550.875,
      "500000": 153146.125,
      "550000": 158265.25,
      "600000": 160577.375,
      "650000": 26086.625,
      "700000": 159376.5,
      "750000": 159090.0,
      "800000": 160048.875,
      "850000": 161529.5,
      "900000": 122423.125,
      "950000": 164165.625,
      "1000000": 151741.5
    },
    "10": {
      "0": 0.0,
      "50000": 29807.875,
      "100000": 76645.125,
      "150000": 79557.5,
      "200000": 149668.875,
      "250000": 153076.125,
      "300000": 155636.125,
      "350000": 153900.5,
      "400000": 155623.125,
      "450000": 154290.25,
      "500000": 149998.5,
      "550000": 157742.0,
      "600000": 149597.75,
      "650000": 149653.625,
      "700000": 158441.5,
      "750000": 158973.25,
      "800000": 143537.625,
      "850000": 157940.0,
      "900000": 152133.625,
      "950000": 156887.625,
      "1000000": 152694.5
    },
    "2": {
      "0": 1.5,
      "50000": 19054.0,
      "100000": 44835.125,
      "150000": 95346.625,
      "200000": 147846.75,
      "250000": 149830.125,
      "300000": 148736.875,
      "350000": 155484.5,
      "400000": 155602.5,
      "450000": 156004.25,
      "500000": 156404.75,
      "550000": 146849.75,
      "600000": 157305.875,
      "650000": 117551.625,
      "700000": 154734.125,
      "750000": 150961.5,
      "800000": 133319.0,
      "850000": 154764.875,
      "900000": 48935.875,
      "950000": 20794.625,
      "1000000": 39613.625
    },
    "3": {
      "0": 1.25,
      "50000": 30790.75,
      "100000": 57240.875,
      "150000": 122183.125,
      "200000": 113652.75,
      "250000": 134059.625,
      "300000": 142931.0,
      "350000": 147877.75,
      "400000": 146102.25,
      "450000": 153057.25,
      "500000": 155253.25,
      "550000": 142625.0,
      "600000": 160513.875,
      "650000": 159014.125,
      "700000": 145877.0,
      "750000": 160838.25,
      "800000": 155506.875,
      "850000": 148687.625,
      "900000": 162109.0,
      "950000": 127811.625,
      "1000000": 151065.75
    },
    "4": {
      "0": 129.375,
      "50000": 30350.25,
      "100000": 39130.375,
      "150000": 73943.625,
      "200000": 147550.875,
      "250000": 157447.375,
      "300000": 136638.875,
      "350000": 154458.75,
      "400000": 154416.875,
      "450000": 154124.25,
      "500000": 152994.375,
      "550000": 159295.25,
      "600000": 259779.75,
      "650000": 302764.875,
      "700000": 70508.5,
      "750000": 261062.5,
      "800000": 141152.875,
      "850000": 293628.25,
      "900000": 781661.25,
      "950000": 523610.875,
      "1000000": 319917.625
    },
    "5": {
      "0": 70.125,
      "50000": 21049.5,
      "100000": 63798.875,
      "150000": 120137.5,
      "200000": 144602.25,
      "250000": 152302.25,
      "300000": 154254.375,
      "350000": 153573.375,
      "400000": 154741.75,
      "450000": 152139.625,
      "500000": 154090.5,
      "550000": 158055.875,
      "600000": 150642.875,
      "650000": 157322.0,
      "700000": 129627.875,
      "750000": 155561.375,
      "800000": 110102.0,
      "850000": 48977.375,
      "900000": 128166.75,
      "950000": 129128.625,
      "1000000": 153503.875
    },
    "6": {
      "0": 0.0,
      "50000": 34315.125,
      "100000": 56253.25,
      "150000": 80864.25,
      "200000": 133640.875,
      "250000": 144099.875,
      "300000": 139782.5,
      "350000": 155309.25,
      "400000": 155528.125,
      "450000": 155877.375,
      "500000": 155920.0,
      "550000": 153445.75,
      "600000": 159134.25,
      "650000": 209689.0,
      "700000": 268443.125,
      "750000": 74881.5,
      "800000": 216399.25,
      "850000": 89983.5,
      "900000": 488514.0,
      "950000": 142385.875,
      "1000000": 283481.625
    },
    "7": {
      "0": 5.0,
      "50000": 23728.125,
      "100000": 951.625,
      "150000": 91844.875,
      "200000": 99270.75,
      "250000": 148435.5,
      "300000": 150994.0,
      "350000": 150325.375,
      "400000": 153627.375,
      "450000": 154173.375,
      "500000": 155514.125,
      "550000": 158309.375,
      "600000": 157445.0,
      "650000": 156818.25,
      "700000": 99552.375,
      "750000": 157034.125,
      "800000": 63478.125,
      "850000": 158195.375,
      "900000": 156571.875,
      "950000": 157449.25,
      "1000000": 148166.125
    },
    "8": {
      "0": 131.0,
      "50000": 28580.5,
      "100000": 69993.25,
      "150000": 65469.5,
      "200000": 95984.625,
      "250000": 120463.625,
      "300000": 143835.75,
      "350000": 153272.125,
      "400000": 257137.875,
      "450000": 155563.25,
      "500000": 168729.125,
      "550000": 237587.625,
      "600000": 89494.5,
      "650000": 503135.125,
      "700000": 164544.625,
      "750000": 220630.375,
      "800000": 160759.375,
      "850000": 113885.375,
      "900000": 184332.0,
      "950000": 312545.625,
      "1000000": 773251.625
    },
    "9": {
      "0": 162.625,
      "50000": 29186.875,
      "100000": 47743.5,
      "150000": 91892.875,
      "200000": 149281.5,
      "250000": 130452.625,
      "300000": 152730.0,
      "350000": 147601.625,
      "400000": 155668.25,
      "450000": 155804.125,
      "500000": 149718.625,
      "550000": 175332.875,
      "600000": 147990.375,
      "650000": 394294.375,
      "700000": 95580.125,
      "750000": 174287.875,
      "800000": 183053.125,
      "850000": 217003.75,
      "900000": 137249.25,
      "950000": 151567.25,
      "1000000": 200502.125
    }
  },
  "seaquest": {
    "1": {
      "0": 19.6,
      "50000": 94216.45,
      "100000": 371296.1,
      "150000": 368971.6,
      "200000": 1349.4,
      "250000": 99602.25,
      "300000": 10.5,
      "350000": 999887.5,
      "400000": 998921.595,
      "450000": 999984.34,
      "500000": 958565.82,
      "550000": 998850.44,
      "600000": 999438.115,
      "650000": 999969.485,
      "700000": 999970.795,
      "750000": 999698.75,
      "800000": 998634.29,
      "900000": 968921.21,
      "950000": 986117.01,
      "1000000": 986933.545
    },
    "10": {
      "0": 11.1,
      "50000": 2700.0,
      "100000": 10770.1,
      "150000": 60815.05,
      "200000": 457371.75,
      "250000": 462127.85,
      "300000": 471978.75,
      "350000": 551286.55,
      "400000": 539923.15,
      "450000": 774190.8,
      "500000": 897880.24,
      "550000": 256342.095,
      "600000": 999837.44,
      "650000": 973483.615,
      "700000": 999950.92,
      "750000": 994925.695,
      "800000": 904461.92,
      "850000": 999130.425,
      "900000": 855732.795,
      "950000": 992431.89
    },
    "2": {
      "0": 4.4,
      "50000": 14858.7,
      "100000": 280921.55,
      "150000": 487516.75,
      "200000": 531093.3,
      "250000": 491245.45,
      "300000": 898432.7,
      "350000": 990536.43,
      "400000": 994733.185,
      "450000": 914982.155,
      "500000": 999771.59,
      "550000": 996076.35,
      "600000": 999103.955,
      "650000": 999965.065,
      "700000": 999995.295,
      "750000": 999449.83,
      "800000": 999943.26,
      "850000": 960487.33,
      "900000": 999252.515,
      "1000000": 985455.86
    },
    "3": {
      "0": 5.7,
      "50000": 45.7,
      "100000": 9764.15,
      "150000": 126361.3,
      "200000": 431401.05,
      "250000": 539847.75,
      "300000": 725552.25,
      "350000": 892387.5,
      "400000": 999999.0,
      "450000": 999999.0,
      "500000": 999571.18,
      "550000": 995964.345,
      "600000": 999949.72,
      "650000": 997202.48,
      "700000": 990059.065,
      "750000": 999955.4,
      "800000": 999661.485,
      "850000": 429000.825,
      "900000": 417282.51,
      "1000000": 926100.08
    },
    "4": {
      "0": 0.0,
      "50000": 17187.15,
      "150000": 502041.15,
      "200000": 484715.45,
      "250000": 523641.95,
      "300000": 512946.55,
      "350000": 496292.85,
      "400000": 674848.85,
      "450000": 971991.45,
      "500000": 999681.81,
      "550000": 140.3,
      "600000": 16955.6,
      "650000": 999887.29,
      "700000": 999917.69,
      "750000": 991589.65,
      "800000": 999055.295,
      "850000": 998370.055,
      "900000": 985408.605,
      "950000": 998209.875,
      "1000000": 999231.105
    },
    "5": {
      "0": 15.0,
      "50000": 2528.2,
      "100000": 9293.45,
      "150000": 23358.2,
      "200000": 317223.6,
      "250000": 472923.95,
      "300000": 524759.5,
      "350000": 502674.8,
      "400000": 632979.25,
      "450000": 595790.25,
      "500000": 190.8,
      "550000": 845621.845,
      "600000": 911129.85,
      "650000": 74.9,
      "700000": 556567.68,
      "750000": 48.4,
      "800000": 58.7,
      "850000": 30.9,
      "950000": 68.0,
      "1000000": 110.1
    },
    "6": {
      "0": 80.0,
      "50000": 2669.1,
      "100000": 2819.9,
      "150000": 3174.5,
      "200000": 3201.2,
      "250000": 4821.6,
      "300000": 5055.2,
      "350000": 5331.0,
      "400000": 5562.6,
      "450000": 5634.0,
      "500000": 5675.4,
      "550000": 5721.9,
      "600000": 5755.4,
      "650000": 6469.5,
      "700000": 6583.2,
      "750000": 6523.0,
      "800000": 112391.5,
      "850000": 201807.9,
      "900000": 131543.1,
      "950000": 406263.0,
      "1000000": 443701.8
    },
    "7": {
      "0": 94.7,
      "50000": 292555.45,
      "100000": 517532.3,
      "200000": 6.4,
      "250000": 257611.445,
      "300000": 999965.735,
      "350000": 999174.51,
      "400000": 978087.485,
      "450000": 976505.495,
      "500000": 999305.145,
      "550000": 961011.835,
      "600000": 2.7,
      "650000": 0.5,
      "700000": 0.8,
      "750000": 0.5,
      "800000": 512.7,
      "850000": 994871.725,
      "900000": 999876.55,
      "950000": 999877.835,
      "1000000": 999913.87
    },
    "8": {
      "0": 0.4,
      "50000": 2849.1,
      "100000": 11406.25,
      "150000": 352170.25,
      "200000": 481967.25,
      "250000": 522253.1,
      "300000": 534057.3,
      "350000": 515753.95,
      "400000": 609975.4,
      "450000": 720372.25,
      "500000": 547493.1,
      "550000": 987507.41,
      "600000": 999872.19,
      "650000": 988804.7,
      "700000": 999658.705,
      "750000": 999781.45,
      "800000": 996396.23,
      "850000": 999990.295,
      "900000": 999984.305,
      "950000": 999956.175,
      "1000000": 952781.305
    },
    "9": {
      "0": 1.3,
      "50000": 2796.4,
      "100000": 436.9,
      "150000": 16026.25,
      "200000": 369030.2,
      "250000": 472426.3,
      "300000": 504446.75,
      "350000": 461518.25,
      "400000": 670431.0,
      "450000": 898818.35,
      "500000": 998613.585,
      "550000": 894945.415,
      "600000": 880883.095,
      "650000": 996593.74,
      "700000": 724947.095,
      "750000": 990373.675,
      "800000": 999163.92,
      "850000": 999701.815,
      "950000": 991628.68,
      "1000000": 961876.52
    }
  }
}


==> anc/atari_results.json <==
{
  "at30": {
    "alien": {
      "apex": 40805.0,
      "human": 7127.8,
      "muzero": 741812.63,
      "r2d2": 229496.9,
      "random": 227.75,
      "simple": 616.9
    },
    "amidar": {
      "apex": 8659.0,
      "human": 1719.53,
      "muzero": 28634.39,
      "r2d2": 29321.4,
      "random": 5.77,
      "simple": 74.3
    },
    "assault": {
      "apex": 24559.0,
      "human": 742.0,
      "muzero": 143972.03,
      "r2d2": 108197.0,
      "random": 222.39,
      "simple": 527.2
    },
    "asterix": {
      "apex": 313305.0,
      "human": 8503.33,
      "muzero": 998425.0,
      "r2d2": 999153.3,
      "random": 210.0,
      "simple": 1128.3
    },
    "asteroids": {
      "apex": 155495.0,
      "human": 47388.67,
      "muzero": 678558.64,
      "r2d2": 357867.7,
      "random": 719.1,
      "simple": 793.6
    },
    "atlantis": {
      "apex": 944498.0,
      "human": 29028.13,
      "muzero": 1674767.2,
      "r2d2": 1620764.0,
      "random": 12850.0,
      "simple": 20992.5
    },
    "bank_heist": {
      "apex": 1716.0,
      "human": 753.13,
      "muzero": 1278.98,
      "r2d2": 24235.9,
      "random": 14.2,
      "simple": 34.2
    },
    "battle_zone": {
      "apex": 98895.0,
      "human": 37187.5,
      "muzero": 848623.0,
      "r2d2": 751880.0,
      "random": 2360.0,
      "simple": 4031.2
    },
    "beam_rider": {
      "apex": 63305.0,
      "human": 16926.53,
      "muzero": 454993.53,
      "r2d2": 188257.4,
      "random": 363.88,
      "simple": 621.6
    },
    "berzerk": {
      "apex": 57197.0,
      "human": 2630.42,
      "muzero": 85932.6,
      "r2d2": 53318.7,
      "random": 123.65,
      "simple": null
    },
    "bowling": {
      "apex": 18.0,
      "human": 160.73,
      "muzero": 260.13,
      "r2d2": 219.5,
      "random": 23.11,
      "simple": 30.0
    },
    "boxing": {
      "apex": 100.0,
      "human": 12.06,
      "muzero": 100.0,
      "r2d2": 98.5,
      "random": 0.05,
      "simple": 7.8
    },
    "breakout": {
      "apex": 801.0,
      "human": 30.47,
      "muzero": 864.0,
      "r2d2": 837.7,
      "random": 1.72,
      "simple": 16.4
    },
    "centipede": {
      "apex": 12974.0,
      "human": 12017.04,
      "muzero": 1159049.27,
      "r2d2": 599140.3,
      "random": 2090.87,
      "simple": null
    },
    "chopper_command": {
      "apex": 721851.0,
      "human": 7387.8,
      "muzero": 991039.7,
      "r2d2": 986652.0,
      "random": 811.0,
      "simple": 979.4
    },
    "crazy_climber": {
      "apex": 320426.0,
      "human": 35829.41,
      "muzero": 458315.4,
      "r2d2": 366690.7,
      "random": 10780.5,
      "simple": 62583.6
    },
    "defender": {
      "apex": 411944.0,
      "human": 18688.89,
      "muzero": 839642.95,
      "r2d2": 665792.0,
      "random": 2874.5,
      "simple": null
    },
    "demon_attack": {
      "apex": 133086.0,
      "human": 1971.0,
      "muzero": 143964.26,
      "r2d2": 140002.3,
      "random": 152.07,
      "simple": 208.1
    },
    "double_dunk": {
      "apex": 24.0,
      "human": -16.4,
      "muzero": 23.94,
      "r2d2": 23.7,
      "random": -18.55,
      "simple": null
    },
    "enduro": {
      "apex": 2177.0,
      "human": 860.53,
      "muzero": 2382.44,
      "r2d2": 2372.7,
      "random": 0.0,
      "simple": null
    },
    "fishing_derby": {
      "apex": 44.0,
      "human": -38.8,
      "muzero": 91.16,
      "r2d2": 85.8,
      "random": -91.71,
      "simple": -90.7
    },
    "freeway": {
      "apex": 34.0,
      "human": 29.6,
      "muzero": 33.03,
      "r2d2": 32.5,
      "random": 0.01,
      "simple": 16.7
    },
    "frostbite": {
      "apex": 9329.0,
      "human": 4334.67,
      "muzero": 631378.53,
      "r2d2": 315456.4,
      "random": 65.2,
      "simple": 236.9
    },
    "gopher": {
      "apex": 120501.0,
      "human": 2412.5,
      "muzero": 130345.58,
      "r2d2": 124776.3,
      "random": 257.6,
      "simple": 596.8
    },
    "gravitar": {
      "apex": 1599.0,
      "human": 3351.43,
      "muzero": 6682.7,
      "r2d2": 15680.7,
      "random": 173.0,
      "simple": 173.4
    },
    "hero": {
      "apex": 31656.0,
      "human": 30826.38,
      "muzero": 49244.11,
      "r2d2": 39537.1,
      "random": 1026.97,
      "simple": 2656.6
    },
    "ice_hockey": {
      "apex": 33.0,
      "human": 0.88,
      "muzero": 67.04,
      "r2d2": 79.3,
      "random": -11.15,
      "simple": -11.6
    },
    "jamesbond": {
      "apex": 21323.0,
      "human": 302.8,
      "muzero": 41063.25,
      "r2d2": 25354.0,
      "random": 29.0,
      "simple": 100.5
    },
    "kangaroo": {
      "apex": 1416.0,
      "human": 3035.0,
      "muzero": 16763.6,
      "r2d2": 14130.7,
      "random": 52.0,
      "simple": 51.2
    },
    "krull": {
      "apex": 11741.0,
      "human": 2665.53,
      "muzero": 269358.27,
      "r2d2": 218448.1,
      "random": 1598.05,
      "simple": 2204.8
    },
    "kung_fu_master": {
      "apex": 97830.0,
      "human": 22736.25,
      "muzero": 204824.0,
      "r2d2": 233413.3,
      "random": 258.5,
      "simple": 14862.5
    },
    "montezuma_revenge": {
      "apex": 2500.0,
      "human": 4753.33,
      "muzero": 0.0,
      "r2d2": 2061.3,
      "random": 0.0,
      "simple": null
    },
    "ms_pacman": {
      "apex": 11255.0,
      "human": 6951.6,
      "muzero": 243401.1,
      "r2d2": 42281.7,
      "random": 307.3,
      "simple": 1480.0
    },
    "name_this_game": {
      "apex": 25783.0,
      "human": 8049.0,
      "muzero": 157177.85,
      "r2d2": 58182.7,
      "random": 2292.35,
      "simple": 2420.7
    },
    "phoenix": {
      "apex": 224491.0,
      "human": 7242.6,
      "muzero": 955137.84,
      "r2d2": 864020.0,
      "random": 761.4,
      "simple": null
    },
    "pitfall": {
      "apex": -1.0,
      "human": 6463.69,
      "muzero": 0.0,
      "r2d2": 0.0,
      "random": -229.44,
      "simple": null
    },
    "pong": {
      "apex": 21.0,
      "human": 14.59,
      "muzero": 21.0,
      "r2d2": 21.0,
      "random": -20.71,
      "simple": 12.8
    },
    "private_eye": {
      "apex": 50.0,
      "human": 69571.27,
      "muzero": 15299.98,
      "r2d2": 5322.7,
      "random": 24.94,
      "simple": 35.0
    },
    "qbert": {
      "apex": 302391.0,
      "human": 13455.0,
      "muzero": 72276.0,
      "r2d2": 408850.0,
      "random": 163.88,
      "simple": 1288.8
    },
    "riverraid": {
      "apex": 63864.0,
      "human": 17118.0,
      "muzero": 323417.18,
      "r2d2": 45632.1,
      "random": 1338.5,
      "simple": 1957.8
    },
    "road_runner": {
      "apex": 222235.0,
      "human": 7845.0,
      "muzero": 613411.8,
      "r2d2": 599246.7,
      "random": 11.5,
      "simple": 5640.6
    },
    "robotank": {
      "apex": 74.0,
      "human": 11.94,
      "muzero": 131.13,
      "r2d2": 100.4,
      "random": 2.16,
      "simple": null
    },
    "seaquest": {
      "apex": 392952.0,
      "human": 42054.71,
      "muzero": 999976.52,
      "r2d2": 999996.7,
      "random": 68.4,
      "simple": 683.3
    },
    "skiing": {
      "apex": -10790.0,
      "human": -4336.93,
      "muzero": -29968.36,
      "r2d2": -30021.7,
      "random": -17098.09,
      "simple": null
    },
    "solaris": {
      "apex": 2893.0,
      "human": 12326.67,
      "muzero": 56.62,
      "r2d2": 3787.2,
      "random": 1236.3,
      "simple": null
    },
    "space_invaders": {
      "apex": 54681.0,
      "human": 1668.67,
      "muzero": 74335.3,
      "r2d2": 43223.4,
      "random": 148.03,
      "simple": null
    },
    "star_gunner": {
      "apex": 434343.0,
      "human": 10250.0,
      "muzero": 549271.7,
      "r2d2": 717344.0,
      "random": 664.0,
      "simple": null
    },
    "surround": {
      "apex": 7.0,
      "human": 6.53,
      "muzero": 9.99,
      "r2d2": 9.9,
      "random": -9.99,
      "simple": null
    },
    "tennis": {
      "apex": 24.0,
      "human": -8.27,
      "muzero": 0.0,
      "r2d2": -0.1,
      "random": -23.84,
      "simple": null
    },
    "time_pilot": {
      "apex": 87085.0,
      "human": 5229.1,
      "muzero": 476763.9,
      "r2d2": 445377.3,
      "random": 3568.0,
      "simple": null
    },
    "tutankham": {
      "apex": 273.0,
      "human": 167.59,
      "muzero": 491.48,
      "r2d2": 395.3,
      "random": 11.43,
      "simple": null
    },
    "up_n_down": {
      "apex": 401884.0,
      "human": 11693.23,
      "muzero": 715545.61,
      "r2d2": 589226.9,
      "random": 533.4,
      "simple": 3350.3
    },
    "venture": {
      "apex": 1813.0,
      "human": 1187.5,
      "muzero": 0.4,
      "r2d2": 1970.7,
      "random": 0.0,
      "simple": null
    },
    "video_pinball": {
      "apex": 565163.0,
      "human": 17667.9,
      "muzero": 981791.88,
      "r2d2": 999383.2,
      "random": 0.0,
      "simple": null
    },
    "wizard_of_wor": {
      "apex": 46204.0,
      "human": 4756.52,
      "muzero": 197126.0,
      "r2d2": 144362.7,
      "random": 563.5,
      "simple": null
    },
    "yars_revenge": {
      "apex": 148595.0,
      "human": 54576.93,
      "muzero": 553311.46,
      "r2d2": 995048.4,
      "random": 3092.91,
      "simple": 5664.3
    },
    "zaxxon": {
      "apex": 42286.0,
      "human": 9173.3,
      "muzero": 725853.9,
      "r2d2": 224910.7,
      "random": 32.5,
      "simple": null
    }
  },
  "at30_rnd_starts": {
    "alien": {
      "apex": 17732.0,
      "human": 6371.3,
      "muzero": 713387.37,
      "random": 128.3
    },
    "amidar": {
      "apex": 1047.0,
      "human": 1540.43,
      "muzero": 26638.8,
      "random": 11.79
    },
    "assault": {
      "apex": 24405.0,
      "human": 628.89,
      "muzero": 143900.58,
      "random": 166.95
    },
    "asterix": {
      "apex": 283180.0,
      "human": 7536.0,
      "muzero": 985801.95,
      "random": 164.5
    },
    "asteroids": {
      "apex": 117303.0,
      "human": 36517.3,
      "muzero": 606971.12,
      "random": 877.1
    },
    "atlantis": {
      "apex": 918715.0,
      "human": 26575.0,
      "muzero": 1653202.5,
      "random": 13463.0
    },
    "bank_heist": {
      "apex": 1201.0,
      "human": 644.5,
      "muzero": 962.11,
      "random": 21.7
    },
    "battle_zone": {
      "apex": 92275.0,
      "human": 33030.0,
      "muzero": 791387.0,
      "random": 3560.0
    },
    "beam_rider": {
      "apex": 72234.0,
      "human": 14961.02,
      "muzero": 419460.76,
      "random": 254.56
    },
    "berzerk": {
      "apex": 55599.0,
      "human": 2237.5,
      "muzero": 87308.6,
      "random": 196.1
    },
    "bowling": {
      "apex": 30.0,
      "human": 146.46,
      "muzero": 194.03,
      "random": 35.16
    },
    "boxing": {
      "apex": 81.0,
      "human": 9.61,
      "muzero": 56.6,
      "random": -1.46
    },
    "breakout": {
      "apex": 757.0,
      "human": 27.86,
      "muzero": 849.59,
      "random": 1.77
    },
    "centipede": {
      "apex": 5712.0,
      "human": 10321.89,
      "muzero": 1138294.6,
      "random": 1925.45
    },
    "chopper_command": {
      "apex": 576602.0,
      "human": 8930.0,
      "muzero": 932370.1,
      "random": 644.0
    },
    "crazy_climber": {
      "apex": 263954.0,
      "human": 32667.0,
      "muzero": 412213.9,
      "random": 9337.0
    },
    "defender": {
      "apex": 399865.0,
      "human": 14296.0,
      "muzero": 823636.0,
      "random": 1965.5
    },
    "demon_attack": {
      "apex": 133002.0,
      "human": 3442.85,
      "muzero": 143858.05,
      "random": 208.25
    },
    "double_dunk": {
      "apex": 22.0,
      "human": -14.37,
      "muzero": 23.12,
      "random": -15.97
    },
    "enduro": {
      "apex": 2042.0,
      "human": 740.17,
      "muzero": 2264.2,
      "random": -81.84
    },
    "fishing_derby": {
      "apex": 22.0,
      "human": 5.09,
      "muzero": 57.45,
      "random": -77.11
    },
    "freeway": {
      "apex": 29.0,
      "human": 25.61,
      "muzero": 28.38,
      "random": 0.17
    },
    "frostbite": {
      "apex": 6512.0,
      "human": 4202.8,
      "muzero": 613944.04,
      "random": 90.8
    },
    "gopher": {
      "apex": 121168.0,
      "human": 2311.0,
      "muzero": 129218.68,
      "random": 250.0
    },
    "gravitar": {
      "apex": 662.0,
      "human": 3116.0,
      "muzero": 3390.65,
      "random": 245.5
    },
    "hero": {
      "apex": 26345.0,
      "human": 25839.4,
      "muzero": 44129.55,
      "random": 1580.3
    },
    "ice_hockey": {
      "apex": 24.0,
      "human": 0.53,
      "muzero": 52.4,
      "random": -9.67
    },
    "jamesbond": {
      "apex": 18992.0,
      "human": 368.5,
      "muzero": 39107.2,
      "random": 33.5
    },
    "kangaroo": {
      "apex": 578.0,
      "human": 2739.0,
      "muzero": 13210.5,
      "random": 100.0
    },
    "krull": {
      "apex": 8592.0,
      "human": 2109.1,
      "muzero": 257706.7,
      "random": 1151.9
    },
    "kung_fu_master": {
      "apex": 72068.0,
      "human": 20786.8,
      "muzero": 174623.6,
      "random": 304.0
    },
    "montezuma_revenge": {
      "apex": 1079.0,
      "human": 4182.0,
      "muzero": 57.1,
      "random": 25.0
    },
    "ms_pacman": {
      "apex": 6135.0,
      "human": 15375.05,
      "muzero": 230650.24,
      "random": 197.8
    },
    "name_this_game": {
      "apex": 23830.0,
      "human": 6796.0,
      "muzero": 152723.62,
      "random": 1747.8
    },
    "phoenix": {
      "apex": 188789.0,
      "human": 6686.2,
      "muzero": 943255.07,
      "random": 1134.4
    },
    "pitfall": {
      "apex": -273.0,
      "human": 5998.91,
      "muzero": -801.1,
      "random": -348.8
    },
    "pong": {
      "apex": 19.0,
      "human": 15.46,
      "muzero": 19.2,
      "random": -17.95
    },
    "private_eye": {
      "apex": 865.0,
      "human": 64169.07,
      "muzero": 5067.59,
      "random": 662.78
    },
    "qbert": {
      "apex": 380152.0,
      "human": 12085.0,
      "muzero": 39302.1,
      "random": 159.38
    },
    "riverraid": {
      "apex": 49983.0,
      "human": 14382.2,
      "muzero": 315353.33,
      "random": 588.3
    },
    "road_runner": {
      "apex": 127112.0,
      "human": 6878.0,
      "muzero": 580445.0,
      "random": 200.0
    },
    "robotank": {
      "apex": 69.0,
      "human": 8.94,
      "muzero": 128.8,
      "random": 2.42
    },
    "seaquest": {
      "apex": 377180.0,
      "human": 40425.8,
      "muzero": 997601.01,
      "random": 215.5
    },
    "skiing": {
      "apex": -11359.0,
      "human": -3686.58,
      "muzero": -29400.75,
      "random": -15287.35
    },
    "solaris": {
      "apex": 3116.0,
      "human": 11032.6,
      "muzero": 2108.08,
      "random": 2047.2
    },
    "space_invaders": {
      "apex": 50699.0,
      "human": 1464.9,
      "muzero": 57450.41,
      "random": 182.55
    },
    "star_gunner": {
      "apex": 432958.0,
      "human": 9528.0,
      "muzero": 539342.7,
      "random": 697.0
    },
    "surround": {
      "apex": 6.0,
      "human": 5.37,
      "muzero": 8.46,
      "random": -9.72
    },
    "tennis": {
      "apex": 23.0,
      "human": -6.69,
      "muzero": -2.3,
      "random": -21.43
    },
    "time_pilot": {
      "apex": 71543.0,
      "human": 5650.0,
      "muzero": 405829.3,
      "random": 3273.0
    },
    "tutankham": {
      "apex": 128.0,
      "human": 138.3,
      "muzero": 351.76,
      "random": 12.74
    },
    "up_n_down": {
      "apex": 347912.0,
      "human": 9896.1,
      "muzero": 607807.85,
      "random": 707.2
    },
    "venture": {
      "apex": 936.0,
      "human": 1039.0,
      "muzero": 21.1,
      "random": 18.0
    },
    "video_pinball": {
      "apex": 873989.0,
      "human": 15641.09,
      "muzero": 970881.1,
      "random": 0.0
    },
    "wizard_of_wor": {
      "apex": 46897.0,
      "human": 4556.0,
      "muzero": 196279.2,
      "random": 804.0
    },
    "yars_revenge": {
      "apex": 131701.0,
      "human": 47135.17,
      "muzero": 888633.84,
      "random": 1476.88
    },
    "zaxxon": {
      "apex": 37672.0,
      "human": 8443.0,
      "muzero": 592238.7,
      "random": 475.0
    }
  }
}


==> anc/atari_scaling.json <==
{
  "1": {
    "mean": 4745.372706230842,
    "pc05": 4291.300666689098,
    "pc25": 4589.496274773904,
    "pc50": 4781.4733211782095,
    "pc75": 4934.149564871719,
    "pc95": 5072.211321179022,
    "pc05_depth": 1.0,
    "pc25_depth": 1.0,
    "pc50_depth": 1.0,
    "pc75_depth": 1.0,
    "pc95_depth": 1.0
  },
  "10": {
    "mean": 4864.564667552984,
    "pc05": 4454.234265323925,
    "pc25": 4695.007613074386,
    "pc50": 4908.255214018231,
    "pc75": 5056.253090840956,
    "pc95": 5155.228482442833,
    "pc05_depth": 2.0,
    "pc25_depth": 2.0,
    "pc50_depth": 3.0,
    "pc75_depth": 3.0,
    "pc95_depth": 3.0
  },
  "25": {
    "mean": 4967.804809918035,
    "pc05": 4575.981810211214,
    "pc25": 4804.682518787492,
    "pc50": 5038.564622044806,
    "pc75": 5131.551704795975,
    "pc95": 5245.46152177659,
    "pc05_depth": 3.0,
    "pc25_depth": 4.0,
    "pc50_depth": 4.0,
    "pc75_depth": 5.0,
    "pc95_depth": 6.0
  },
  "50": {
    "mean": 4999.2379406674545,
    "pc05": 4624.82787339876,
    "pc25": 4855.277103472651,
    "pc50": 5080.006793924444,
    "pc75": 5149.635928634642,
    "pc95": 5256.190150889294,
    "pc05_depth": 4.0,
    "pc25_depth": 6.0,
    "pc50_depth": 7.0,
    "pc75_depth": 8.0,
    "pc95_depth": 9.0
  },
  "100": {
    "mean": 5014.837153449778,
    "pc05": 4623.131409839909,
    "pc25": 4879.530139668262,
    "pc50": 5088.132680365932,
    "pc75": 5155.62792258571,
    "pc95": 5257.459190884434,
    "pc05_depth": 5.0,
    "pc25_depth": 7.0,
    "pc50_depth": 8.0,
    "pc75_depth": 9.0,
    "pc95_depth": 12.0
  },
  "200": {
    "mean": 4986.267517641688,
    "pc05": 4585.430608044305,
    "pc25": 4828.622883826525,
    "pc50": 5057.98399096676,
    "pc75": 5152.643601744286,
    "pc95": 5264.8681034144265,
    "pc05_depth": 6.0,
    "pc25_depth": 8.0,
    "pc50_depth": 10.0,
    "pc75_depth": 11.0,
    "pc95_depth": 14.0
  },
  "500": {
    "mean": 4967.130897622125,
    "pc05": 4585.117157484122,
    "pc25": 4805.680385234711,
    "pc50": 5016.802555716167,
    "pc75": 5143.132612001302,
    "pc95": 5262.008007478361,
    "pc05_depth": 7.0,
    "pc25_depth": 9.0,
    "pc50_depth": 11.0,
    "pc75_depth": 12.0,
    "pc95_depth": 15.0
  }
}


==> anc/atari_trainX_evalX.json <==
{
  "ms_pacman": {
    "train10_eval50": {
      "mean": [
        307.3,
        19091.291,
        31869.225,
        49268.619,
        70364.54,
        71155.11,
        108472.63,
        134993.05,
        125982.21,
        150769.9,
        167323.72,
        174663.89,
        192363.44,
        194430.96,
        202637.8,
        204681.16,
        210060.26,
        215273.29,
        215572.89,
        217219.69,
        218375.51
      ],
      "stddev": [
        0.0,
        3757.688,
        5401.38,
        8598.519,
        16348.899,
        14452.069,
        34187.266,
        38494.34,
        39699.76,
        39664.342,
        33758.811,
        41998.352,
        34045.333,
        40651.164,
        36705.569,
        36453.116,
        39450.197,
        37121.386,
        40494.758,
        39133.049,
        37868.224
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "train25_eval50": {
      "mean": [
        307.3,
        19337.775,
        14972.424,
        49742.019,
        69288.55,
        65126.759,
        91649.42,
        124306.47,
        157319.32,
        170761.28,
        177187.4,
        184047.91,
        202727.05,
        209399.12,
        214659.81,
        214488.64,
        221702.34,
        224509.38,
        228080.08,
        228511.5,
        230955.22
      ],
      "stddev": [
        0.0,
        4106.227,
        5927.929,
        13712.313,
        21052.526,
        17112.694,
        20540.65,
        35884.506,
        41339.687,
        37879.903,
        37143.217,
        44854.21,
        38248.372,
        38682.469,
        37950.325,
        42757.287,
        41468.111,
        39376.619,
        39123.942,
        41261.592,
        40170.469
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "train50_eval10": {
      "mean": [
        307.3,
        20182.048,
        43377.136,
        44369.617,
        29260.266,
        77092.69,
        93450.959,
        135406.66,
        155852.17,
        168311.88,
        171118.84,
        181350.09,
        198021.25,
        204848.59,
        208213.38,
        217664.16,
        224742.66,
        227608.31,
        225769.14,
        230848.16,
        238165.06
      ],
      "stddev": [
        0.0,
        4919.205,
        10000.314,
        9052.605,
        6335.156,
        21835.543,
        28668.96,
        42335.3,
        42956.388,
        41526.23,
        42320.316,
        46555.194,
        44275.579,
        44878.045,
        47393.956,
        46078.492,
        45426.738,
        47374.874,
        50290.223,
        49313.171,
        43940.424
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "train50_eval25": {
      "mean": [
        307.3,
        20862.741,
        43833.577,
        45156.996,
        29810.436,
        75347.57,
        94054.44,
        143802.18,
        164208.24,
        171371.0,
        175925.47,
        183291.67,
        201149.44,
        204099.68,
        213184.64,
        225221.61,
        227163.36,
        231747.8,
        236718.51,
        234955.52,
        237215.22
      ],
      "stddev": [
        0.0,
        4278.408,
        9467.212,
        9957.634,
        6223.573,
        21905.641,
        27098.532,
        42705.024,
        40163.766,
        39533.885,
        41674.663,
        48584.091,
        44458.915,
        46363.319,
        45734.231,
        39714.161,
        45336.933,
        46525.069,
        43698.768,
        47449.235,
        47429.573
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "train50_eval50": {
      "mean": [
        307.3,
        20829.807,
        44763.968,
        46300.919,
        28592.99,
        75125.42,
        93751.51,
        146595.19,
        166554.83,
        171878.19,
        179210.18,
        185481.59,
        205124.97,
        208956.31,
        215946.72,
        224323.92,
        227900.18,
        235048.73,
        237811.34,
        241573.36,
        243401.1
      ],
      "stddev": [
        0.0,
        4276.848,
        9339.721,
        9281.522,
        6511.134,
        21502.918,
        26520.771,
        42389.059,
        39407.562,
        40822.34,
        40420.943,
        45596.531,
        43586.841,
        45278.479,
        47075.562,
        40356.61,
        46626.541,
        44494.518,
        43254.937,
        41775.701,
        41317.608
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "train50_eval_prior_max": {
      "mean": [
        307.3,
        8383.176,
        24918.98,
        32490.68,
        11374.771,
        50995.49,
        67997.03,
        103713.3,
        142769.85,
        166706.98,
        172769.34,
        162441.42,
        195362.2,
        192260.81,
        189644.9,
        203347.3,
        215306.81,
        207881.86,
        226129.32,
        228905.53,
        229488.9
      ],
      "stddev": [
        0.0,
        2825.859,
        9770.742,
        3039.778,
        6249.245,
        9399.345,
        19996.207,
        34609.044,
        42903.081,
        38787.114,
        41008.22,
        50017.993,
        47244.69,
        47932.217,
        57184.481,
        51240.507,
        52979.028,
        64989.74,
        55027.318,
        51558.465,
        52710.493
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "train5_eval50": {
      "mean": [
        307.3,
        1795.84,
        2543.56,
        2934.13,
        3840.754,
        4051.216,
        4776.394,
        4974.74,
        5496.805,
        5785.499,
        7367.23,
        10243.336,
        10321.565,
        11593.018,
        11863.0,
        12322.217,
        20954.33,
        25759.718,
        27290.69,
        28162.0,
        29146.64
      ],
      "stddev": [
        0.0,
        570.939,
        834.292,
        996.024,
        1635.377,
        1584.893,
        1728.734,
        2239.235,
        2160.765,
        2277.052,
        2764.141,
        2692.477,
        2611.924,
        2799.77,
        2601.705,
        2699.058,
        3164.997,
        3603.75,
        3229.88,
        3156.206,
        3367.034
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "train6_eval50": {
      "mean": [
        307.3,
        7183.32,
        13115.37,
        9073.955,
        15605.357,
        21487.638,
        27031.278,
        30041.47,
        34185.7,
        37444.18,
        40907.28,
        71197.8,
        83646.05,
        94458.78,
        95153.69,
        106605.32,
        134517.91,
        146565.44,
        150033.86,
        152410.63,
        153487.91
      ],
      "stddev": [
        0.0,
        2742.021,
        3048.849,
        3207.313,
        3579.032,
        3073.973,
        4121.101,
        3775.582,
        3457.1,
        3612.123,
        3697.297,
        14307.536,
        19865.171,
        26609.817,
        29022.724,
        32188.512,
        43073.106,
        42997.076,
        42456.87,
        44728.648,
        44605.973
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    },
    "train7_eval50": {
      "mean": [
        307.3,
        12241.302,
        25836.01,
        36899.14,
        46319.04,
        50503.95,
        64437.77,
        81267.71,
        89094.99,
        89300.7,
        105750.99,
        150306.91,
        160081.08,
        168501.49,
        173579.41,
        175799.95,
        189160.13,
        190030.76,
        193068.11,
        197457.47,
        196104.48
      ],
      "stddev": [
        0.0,
        3010.151,
        4037.941,
        4591.19,
        4686.868,
        4416.418,
        8900.114,
        19085.118,
        23444.099,
        21576.685,
        28419.671,
        38389.307,
        38647.489,
        33686.855,
        35958.223,
        33819.241,
        34571.678,
        36172.627,
        35014.428,
        32278.645,
        35941.972
      ],
      "x": [
        0.0,
        0.05,
        0.1,
        0.15,
        0.2,
        0.25,
        0.3,
        0.35,
        0.4,
        0.45,
        0.5,
        0.55,
        0.6,
        0.65,
        0.7,
        0.75,
        0.8,
        0.85,
        0.9,
        0.95,
        1.0
      ]
    }
  }
}


==> anc/board_game_elos.json <==
{
  "Chess": {
    "alphazero": [
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456,
      3456
    ],
    "muzero": [
      571,
      1495,
      1904,
      2433,
      2847,
      3071,
      3093,
      3173,
      3218,
      3252,
      3308,
      3318,
      3353,
      3380,
      3409,
      3432,
      3463
    ],
    "steps": [
      0.0,
      25.0,
      75.0,
      100.0,
      150.0,
      225.0,
      250.0,
      275.0,
      300.0,
      375.0,
      400.0,
      450.0,
      500.0,
      625.0,
      725.0,
      800.0,
      950.0
    ]
  },
  "Go": {
    "alphazero": [
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978,
      4978
    ],
    "muzero": [
      2347,
      3404,
      3595,
      4205,
      4288,
      4436,
      4457,
      4511,
      4615,
      4705,
      4775,
      4827,
      4881,
      4907,
      4951,
      5025,
      5091,
      5125,
      5155
    ],
    "steps": [
      0.0,
      25.0,
      50.0,
      75.0,
      100.0,
      125.0,
      150.0,
      175.0,
      200.0,
      250.0,
      300.0,
      350.0,
      375.0,
      425.0,
      500.0,
      550.0,
      700.0,
      825.0,
      1000.0
    ]
  },
  "Shogi": {
    "alphazero": [
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666,
      4666
    ],
    "muzero": [
      1844,
      2589,
      3504,
      3832,
      3920,
      4006,
      4131,
      4202,
      4265,
      4379,
      4382,
      4424,
      4411,
      4416,
      4441,
      4482,
      4539,
      4537,
      4565,
      4646
    ],
    "steps": [
      0.0,
      25.0,
      50.0,
      75.0,
      100.0,
      125.0,
      150.0,
      175.0,
      275.0,
      325.0,
      400.0,
      425.0,
      450.0,
      475.0,
      500.0,
      600.0,
      650.0,
      675.0,
      725.0,
      975.0
    ]
  }
}


==> anc/go_policy_improvement.json <==
{
  "0": {
    "0": 0,
    "25": 151,
    "50": 1120,
    "75": 1466,
    "100": 1758,
    "125": 1981,
    "150": 2066,
    "175": 2105,
    "200": 2136,
    "225": 2162,
    "250": 2163,
    "275": 2103,
    "325": 2237,
    "350": 2261,
    "400": 2310,
    "450": 2287,
    "475": 2314,
    "550": 2324,
    "600": 2335,
    "675": 2363,
    "850": 2396,
    "1000": 2396
  },
  "10": {
    "0": 0,
    "25": 1273,
    "50": 1299,
    "75": 1528,
    "100": 1718,
    "125": 1825,
    "150": 2004,
    "175": 1900,
    "200": 2133,
    "225": 2068,
    "250": 2075,
    "275": 2127,
    "325": 2076,
    "350": 2154,
    "400": 2205,
    "450": 2229,
    "475": 2203,
    "550": 2102,
    "600": 2137,
    "675": 2220,
    "850": 2217,
    "1000": 2217
  },
  "25": {
    "0": 0,
    "25": 1317,
    "50": 1629,
    "75": 1938,
    "100": 2071,
    "125": 2282,
    "150": 2362,
    "175": 2329,
    "200": 2433,
    "225": 2437,
    "250": 2413,
    "275": 2451,
    "325": 2437,
    "350": 2442,
    "400": 2471,
    "450": 2478,
    "475": 2444,
    "550": 2443,
    "600": 2485,
    "675": 2433,
    "850": 2488,
    "1000": 2488
  },
  "50": {
    "0": 0,
    "25": 1286,
    "50": 1679,
    "75": 2092,
    "100": 2221,
    "125": 2376,
    "150": 2487,
    "175": 2431,
    "200": 2528,
    "225": 2546,
    "250": 2545,
    "275": 2545,
    "325": 2567,
    "350": 2555,
    "400": 2589,
    "450": 2584,
    "475": 2544,
    "550": 2591,
    "600": 2612,
    "675": 2568,
    "850": 2625,
    "1000": 2625
  },
  "100": {
    "0": 0,
    "25": 1176,
    "50": 1786,
    "75": 2400,
    "100": 2449,
    "125": 2602,
    "150": 2684,
    "175": 2664,
    "200": 2729,
    "225": 2748,
    "250": 2783,
    "275": 2743,
    "325": 2746,
    "350": 2729,
    "400": 2779,
    "450": 2778,
    "475": 2774,
    "550": 2812,
    "600": 2812,
    "675": 2804,
    "850": 2860,
    "1000": 2860
  },
  "800": {
    "0": 0,
    "25": 2055,
    "50": 2289,
    "75": 2531,
    "100": 2741,
    "125": 3011,
    "150": 3116,
    "175": 3163,
    "200": 3232,
    "225": 3301,
    "250": 3369,
    "275": 3378,
    "325": 3400,
    "350": 3463,
    "400": 3505,
    "450": 3515,
    "475": 3546,
    "550": 3572,
    "600": 3575,
    "675": 3636,
    "850": 3660,
    "1000": 3660
  }
}


==> anc/go_scaling.json <==
{
  "0.1": {
    "Learned Model Elo": 4182,
    "Real Simulator Elo": 4000,
    "pc05_depth": 2.0,
    "pc25_depth": 4.0,
    "pc50_depth": 6.0,
    "pc75_depth": 8.0,
    "pc95_depth": 12.0
  },
  "0.2": {
    "Learned Model Elo": 4441,
    "Real Simulator Elo": 4289,
    "pc05_depth": 2.0,
    "pc25_depth": 4.0,
    "pc50_depth": 6.0,
    "pc75_depth": 9.0,
    "pc95_depth": 14.0
  },
  "0.5": {
    "Learned Model Elo": 4685,
    "Real Simulator Elo": 4555,
    "pc05_depth": 3.0,
    "pc25_depth": 5.0,
    "pc50_depth": 7.0,
    "pc75_depth": 10.0,
    "pc95_depth": 15.0
  },
  "1.0": {
    "Learned Model Elo": 4966,
    "Real Simulator Elo": 4774,
    "pc05_depth": 3.0,
    "pc25_depth": 6.0,
    "pc50_depth": 8.0,
    "pc75_depth": 12.0,
    "pc95_depth": 17.0
  },
  "2.0": {
    "Learned Model Elo": 4990,
    "Real Simulator Elo": 4868,
    "pc05_depth": 4.0,
    "pc25_depth": 6.0,
    "pc50_depth": 9.0,
    "pc75_depth": 13.0,
    "pc95_depth": 19.0
  },
  "5.0": {
    "Learned Model Elo": 5143,
    "Real Simulator Elo": 5072,
    "pc05_depth": 4.0,
    "pc25_depth": 7.0,
    "pc50_depth": 10.0,
    "pc75_depth": 14.0,
    "pc95_depth": 21.0
  },
  "10.0": {
    "Learned Model Elo": 5252,
    "Real Simulator Elo": 5145,
    "pc05_depth": 4.0,
    "pc25_depth": 7.0,
    "pc50_depth": 11.0,
    "pc75_depth": 15.0,
    "pc95_depth": 22.0
  },
  "20.0": {
    "Learned Model Elo": 5252,
    "Real Simulator Elo": 5234,
    "pc05_depth": 4.0,
    "pc25_depth": 8.0,
    "pc50_depth": 12.0,
    "pc75_depth": 16.0,
    "pc95_depth": 24.0
  },
  "50.0": {
    "Learned Model Elo": 5291,
    "Real Simulator Elo": 5398,
    "pc05_depth": 5.0,
    "pc25_depth": 9.0,
    "pc50_depth": 13.0,
    "pc75_depth": 18.0,
    "pc95_depth": 26.0
  }
}


==> anc/pseudocode.py <==
# Lint as: python3
"""Pseudocode description of the MuZero algorithm."""
# pylint: disable=unused-argument
# pylint: disable=missing-docstring
# pylint: disable=g-explicit-length-test

import collections
import math
import typing
from typing import Dict, List, Optional

import numpy
import tensorflow as tf

##########################
####### Helpers ##########

MAXIMUM_FLOAT_VALUE = float('inf')

KnownBounds = collections.namedtuple('KnownBounds', ['min', 'max'])


class MinMaxStats(object):
  """A class that holds the min-max values of the tree."""

  def __init__(self, known_bounds: Optional[KnownBounds]):
    self.maximum = known_bounds.max if known_bounds else -MAXIMUM_FLOAT_VALUE
    self.minimum = known_bounds.min if known_bounds else MAXIMUM_FLOAT_VALUE

  def update(self, value: float):
    self.maximum = max(self.maximum, value)
    self.minimum = min(self.minimum, value)

  def normalize(self, value: float) -> float:
    if self.maximum > self.minimum:
      # We normalize only when we have set the maximum and minimum values.
      return (value - self.minimum) / (self.maximum - self.minimum)
    return value


class MuZeroConfig(object):

  def __init__(self,
               action_space_size: int,
               max_moves: int,
               discount: float,
               dirichlet_alpha: float,
               num_simulations: int,
               batch_size: int,
               td_steps: int,
               num_actors: int,
               lr_init: float,
               lr_decay_steps: float,
               visit_softmax_temperature_fn,
               known_bounds: Optional[KnownBounds] = None):
    ### Self-Play
    self.action_space_size = action_space_size
    self.num_actors = num_actors

    self.visit_softmax_temperature_fn = visit_softmax_temperature_fn
    self.max_moves = max_moves
    self.num_simulations = num_simulations
    self.discount = discount

    # Root prior exploration noise.
    self.root_dirichlet_alpha = dirichlet_alpha
    self.root_exploration_fraction = 0.25

    # UCB formula
    self.pb_c_base = 19652
    self.pb_c_init = 1.25

    # If we already have some information about which values occur in the
    # environment, we can use them to initialize the rescaling.
    # This is not strictly necessary, but establishes identical behaviour to
    # AlphaZero in board games.
    self.known_bounds = known_bounds

    ### Training
    self.training_steps = int(1000e3)
    self.checkpoint_interval = int(1e3)
    self.window_size = int(1e6)
    self.batch_size = batch_size
    self.num_unroll_steps = 5
    self.td_steps = td_steps

    self.weight_decay = 1e-4
    self.momentum = 0.9

    # Exponential learning rate schedule
    self.lr_init = lr_init
    self.lr_decay_rate = 0.1
    self.lr_decay_steps = lr_decay_steps

  def new_game(self):
    return Game(self.action_space_size, self.discount)


def make_board_game_config(action_space_size: int, max_moves: int,
                           dirichlet_alpha: float,
                           lr_init: float) -> MuZeroConfig:

  def visit_softmax_temperature(num_moves, training_steps):
    if num_moves < 30:
      return 1.0
    else:
      return 0.0  # Play according to the max.

  return MuZeroConfig(
      action_space_size=action_space_size,
      max_moves=max_moves,
      discount=1.0,
      dirichlet_alpha=dirichlet_alpha,
      num_simulations=800,
      batch_size=2048,
      td_steps=max_moves,  # Always use Monte Carlo return.
      num_actors=3000,
      lr_init=lr_init,
      lr_decay_steps=400e3,
      visit_softmax_temperature_fn=visit_softmax_temperature,
      known_bounds=KnownBounds(-1, 1))


def make_go_config() -> MuZeroConfig:
  return make_board_game_config(
      action_space_size=362, max_moves=722, dirichlet_alpha=0.03, lr_init=0.01)


def make_chess_config() -> MuZeroConfig:
  return make_board_game_config(
      action_space_size=4672, max_moves=512, dirichlet_alpha=0.3, lr_init=0.1)


def make_shogi_config() -> MuZeroConfig:
  return make_board_game_config(
      action_space_size=11259, max_moves=512, dirichlet_alpha=0.15, lr_init=0.1)


def make_atari_config() -> MuZeroConfig:

  def visit_softmax_temperature(num_moves, training_steps):
    if training_steps < 500e3:
      return 1.0
    elif training_steps < 750e3:
      return 0.5
    else:
      return 0.25

  return MuZeroConfig(
      action_space_size=18,
      max_moves=27000,  # Half an hour at action repeat 4.
      discount=0.997,
      dirichlet_alpha=0.25,
      num_simulations=50,
      batch_size=1024,
      td_steps=10,
      num_actors=350,
      lr_init=0.05,
      lr_decay_steps=350e3,
      visit_softmax_temperature_fn=visit_softmax_temperature)


class Action(object):

  def __init__(self, index: int):
    self.index = index

  def __hash__(self):
    return self.index

  def __eq__(self, other):
    return self.index == other.index

  def __gt__(self, other):
    return self.index > other.index


class Player(object):
  pass


class Node(object):

  def __init__(self, prior: float):
    self.visit_count = 0
    self.to_play = -1
    self.prior = prior
    self.value_sum = 0
    self.children = {}
    self.hidden_state = None
    self.reward = 0

  def expanded(self) -> bool:
    return len(self.children) > 0

  def value(self) -> float:
    if self.visit_count == 0:
      return 0
    return self.value_sum / self.visit_count


class ActionHistory(object):
  """Simple history container used inside the search.

  Only used to keep track of the actions executed.
  """

  def __init__(self, history: List[Action], action_space_size: int):
    self.history = list(history)
    self.action_space_size = action_space_size

  def clone(self):
    return ActionHistory(self.history, self.action_space_size)

  def add_action(self, action: Action):
    self.history.append(action)

  def last_action(self) -> Action:
    return self.history[-1]

  def action_space(self) -> List[Action]:
    return [Action(i) for i in range(self.action_space_size)]

  def to_play(self) -> Player:
    return Player()


class Environment(object):
  """The environment MuZero is interacting with."""

  def step(self, action):
    pass


class Game(object):
  """A single episode of interaction with the environment."""

  def __init__(self, action_space_size: int, discount: float):
    self.environment = Environment()  # Game specific environment.
    self.history = []
    self.rewards = []
    self.child_visits = []
    self.root_values = []
    self.action_space_size = action_space_size
    self.discount = discount

  def terminal(self) -> bool:
    # Game specific termination rules.
    pass

  def legal_actions(self) -> List[Action]:
    # Game specific calculation of legal actions.
    return []

  def apply(self, action: Action):
    reward = self.environment.step(action)
    self.rewards.append(reward)
    self.history.append(action)

  def store_search_statistics(self, root: Node):
    sum_visits = sum(child.visit_count for child in root.children.values())
    action_space = (Action(index) for index in range(self.action_space_size))
    self.child_visits.append([
        root.children[a].visit_count / sum_visits if a in root.children else 0
        for a in action_space
    ])
    self.root_values.append(root.value())

  def make_image(self, state_index: int):
    # Game specific feature planes.
    return []

  def make_target(self, state_index: int, num_unroll_steps: int, td_steps: int,
                  to_play: Player):
    # The value target is the discounted root value of the search tree N steps
    # into the future, plus the discounted sum of all rewards until then.
    targets = []
    for current_index in range(state_index, state_index + num_unroll_steps + 1):
      bootstrap_index = current_index + td_steps
      if bootstrap_index < len(self.root_values):
        value = self.root_values[bootstrap_index] * self.discount**td_steps
      else:
        value = 0

      for i, reward in enumerate(self.rewards[current_index:bootstrap_index]):
        value += reward * self.discount**i  # pytype: disable=unsupported-operands

      # For simplicity the network always predicts the most recently received
      # reward, even for the initial representation network where we already
      # know this reward.
      if current_index > 0 and current_index <= len(self.rewards):
        last_reward = self.rewards[current_index - 1]
      else:
        last_reward = 0

      if current_index < len(self.root_values):
        targets.append((value, last_reward, self.child_visits[current_index]))
      else:
        # States past the end of games are treated as absorbing states.
        targets.append((0, last_reward, []))
    return targets

  def to_play(self) -> Player:
    return Player()

  def action_history(self) -> ActionHistory:
    return ActionHistory(self.history, self.action_space_size)


class ReplayBuffer(object):

  def __init__(self, config: MuZeroConfig):
    self.window_size = config.window_size
    self.batch_size = config.batch_size
    self.buffer = []

  def save_game(self, game):
    if len(self.buffer) > self.window_size:
      self.buffer.pop(0)
    self.buffer.append(game)

  def sample_batch(self, num_unroll_steps: int, td_steps: int):
    games = [self.sample_game() for _ in range(self.batch_size)]
    game_pos = [(g, self.sample_position(g)) for g in games]
    return [(g.make_image(i), g.history[i:i + num_unroll_steps],
             g.make_target(i, num_unroll_steps, td_steps, g.to_play()))
            for (g, i) in game_pos]

  def sample_game(self) -> Game:
    # Sample game from buffer either uniformly or according to some priority.
    return self.buffer[0]

  def sample_position(self, game) -> int:
    # Sample position from game either uniformly or according to some priority.
    return -1


class NetworkOutput(typing.NamedTuple):
  value: float
  reward: float
  policy_logits: Dict[Action, float]
  hidden_state: List[float]


class Network(object):

  def initial_inference(self, image) -> NetworkOutput:
    # representation + prediction function
    return NetworkOutput(0, 0, {}, [])

  def recurrent_inference(self, hidden_state, action) -> NetworkOutput:
    # dynamics + prediction function
    return NetworkOutput(0, 0, {}, [])

  def get_weights(self):
    # Returns the weights of this network.
    return []

  def training_steps(self) -> int:
    # How many steps / batches the network has been trained for.
    return 0


class SharedStorage(object):

  def __init__(self):
    self._networks = {}

  def latest_network(self) -> Network:
    if self._networks:
      return self._networks[max(self._networks.keys())]
    else:
      # policy -> uniform, value -> 0, reward -> 0
      return make_uniform_network()

  def save_network(self, step: int, network: Network):
    self._networks[step] = network


##### End Helpers ########
##########################


# MuZero training is split into two independent parts: Network training and
# self-play data generation.
# These two parts only communicate by transferring the latest network checkpoint
# from the training to the self-play, and the finished games from the self-play
# to the training.
def muzero(config: MuZeroConfig):
  storage = SharedStorage()
  replay_buffer = ReplayBuffer(config)

  for _ in range(config.num_actors):
    launch_job(run_selfplay, config, storage, replay_buffer)

  train_network(config, storage, replay_buffer)

  return storage.latest_network()


##################################
####### Part 1: Self-Play ########


# Each self-play job is independent of all others; it takes the latest network
# snapshot, produces a game and makes it available to the training job by
# writing it to a shared replay buffer.
def run_selfplay(config: MuZeroConfig, storage: SharedStorage,
                 replay_buffer: ReplayBuffer):
  while True:
    network = storage.latest_network()
    game = play_game(config, network)
    replay_buffer.save_game(game)


# Each game is produced by starting at the initial board position, then
# repeatedly executing a Monte Carlo Tree Search to generate moves until the end
# of the game is reached.
def play_game(config: MuZeroConfig, network: Network) -> Game:
  game = config.new_game()

  while not game.terminal() and len(game.history) < config.max_moves:
    # At the root of the search tree we use the representation function to
    # obtain a hidden state given the current observation.
    root = Node(0)
    current_observation = game.make_image(-1)
    expand_node(root, game.to_play(), game.legal_actions(),
                network.initial_inference(current_observation))
    add_exploration_noise(config, root)

    # We then run a Monte Carlo Tree Search using only action sequences and the
    # model learned by the network.
    run_mcts(config, root, game.action_history(), network)
    action = select_action(config, len(game.history), root, network)
    game.apply(action)
    game.store_search_statistics(root)
  return game


# Core Monte Carlo Tree Search algorithm.
# To decide on an action, we run N simulations, always starting at the root of
# the search tree and traversing the tree according to the UCB formula until we
# reach a leaf node.
def run_mcts(config: MuZeroConfig, root: Node, action_history: ActionHistory,
             network: Network):
  min_max_stats = MinMaxStats(config.known_bounds)

  for _ in range(config.num_simulations):
    history = action_history.clone()
    node = root
    search_path = [node]

    while node.expanded():
      action, node = select_child(config, node, min_max_stats)
      history.add_action(action)
      search_path.append(node)

    # Inside the search tree we use the dynamics function to obtain the next
    # hidden state given an action and the previous hidden state.
    parent = search_path[-2]
    network_output = network.recurrent_inference(parent.hidden_state,
                                                 history.last_action())
    expand_node(node, history.to_play(), history.action_space(), network_output)

    backpropagate(search_path, network_output.value, history.to_play(),
                  config.discount, min_max_stats)


def select_action(config: MuZeroConfig, num_moves: int, node: Node,
                  network: Network):
  visit_counts = [
      (child.visit_count, action) for action, child in node.children.items()
  ]
  t = config.visit_softmax_temperature_fn(
      num_moves=num_moves, training_steps=network.training_steps())
  _, action = softmax_sample(visit_counts, t)
  return action


# Select the child with the highest UCB score.
def select_child(config: MuZeroConfig, node: Node,
                 min_max_stats: MinMaxStats):
  _, action, child = max(
      (ucb_score(config, node, child, min_max_stats), action,
       child) for action, child in node.children.items())
  return action, child


# The score for a node is based on its value, plus an exploration bonus based on
# the prior.
def ucb_score(config: MuZeroConfig, parent: Node, child: Node,
              min_max_stats: MinMaxStats) -> float:
  pb_c = math.log((parent.visit_count + config.pb_c_base + 1) /
                  config.pb_c_base) + config.pb_c_init
  pb_c *= math.sqrt(parent.visit_count) / (child.visit_count + 1)

  prior_score = pb_c * child.prior
  if child.visit_count > 0:
    value_score = child.reward + config.discount * min_max_stats.normalize(
        child.value())
  else:
    value_score = 0
  return prior_score + value_score


# We expand a node using the value, reward and policy prediction obtained from
# the neural network.
def expand_node(node: Node, to_play: Player, actions: List[Action],
                network_output: NetworkOutput):
  node.to_play = to_play
  node.hidden_state = network_output.hidden_state
  node.reward = network_output.reward
  policy = {a: math.exp(network_output.policy_logits[a]) for a in actions}
  policy_sum = sum(policy.values())
  for action, p in policy.items():
    node.children[action] = Node(p / policy_sum)


# At the end of a simulation, we propagate the evaluation all the way up the
# tree to the root.
def backpropagate(search_path: List[Node], value: float, to_play: Player,
                  discount: float, min_max_stats: MinMaxStats):
  for node in reversed(search_path):
    node.value_sum += value if node.to_play == to_play else -value
    node.visit_count += 1
    min_max_stats.update(node.value())

    value = node.reward + discount * value


# At the start of each search, we add dirichlet noise to the prior of the root
# to encourage the search to explore new actions.
def add_exploration_noise(config: MuZeroConfig, node: Node):
  actions = list(node.children.keys())
  noise = numpy.random.dirichlet([config.root_dirichlet_alpha] * len(actions))
  frac = config.root_exploration_fraction
  for a, n in zip(actions, noise):
    node.children[a].prior = node.children[a].prior * (1 - frac) + n * frac


######### End Self-Play ##########
##################################

##################################
####### Part 2: Training #########


def train_network(config: MuZeroConfig, storage: SharedStorage,
                  replay_buffer: ReplayBuffer):
  network = Network()
  learning_rate = config.lr_init * config.lr_decay_rate**(
      tf.train.get_global_step() / config.lr_decay_steps)
  optimizer = tf.train.MomentumOptimizer(learning_rate, config.momentum)

  for i in range(config.training_steps):
    if i % config.checkpoint_interval == 0:
      storage.save_network(i, network)
    batch = replay_buffer.sample_batch(config.num_unroll_steps, config.td_steps)
    update_weights(optimizer, network, batch, config.weight_decay)
  storage.save_network(config.training_steps, network)


def scale_gradient(tensor, scale):
  """Scales the gradient for the backward pass."""
  return tensor * scale + tf.stop_gradient(tensor) * (1 - scale)


def update_weights(optimizer: tf.train.Optimizer, network: Network, batch,
                   weight_decay: float):
  loss = 0
  for image, actions, targets in batch:
    # Initial step, from the real observation.
    value, reward, policy_logits, hidden_state = network.initial_inference(
        image)
    predictions = [(1.0, value, reward, policy_logits)]

    # Recurrent steps, from action and previous hidden state.
    for action in actions:
      value, reward, policy_logits, hidden_state = network.recurrent_inference(
          hidden_state, action)
      predictions.append((1.0 / len(actions), value, reward, policy_logits))

      hidden_state = scale_gradient(hidden_state, 0.5)

    for prediction, target in zip(predictions, targets):
      gradient_scale, value, reward, policy_logits = prediction
      target_value, target_reward, target_policy = target

      l = (
          scalar_loss(value, target_value) +
          scalar_loss(reward, target_reward) +
          tf.nn.softmax_cross_entropy_with_logits(
              logits=policy_logits, labels=target_policy))

      loss += scale_gradient(l, gradient_scale)

  for weights in network.get_weights():
    loss += weight_decay * tf.nn.l2_loss(weights)

  optimizer.minimize(loss)


def scalar_loss(prediction, target) -> float:
  # MSE in board games, cross entropy between categorical values in Atari.
  return -1

######### End Training ###########
##################################

################################################################################
############################# End of pseudocode ################################
################################################################################


# Stubs to make the typechecker happy.
def softmax_sample(distribution, temperature: float):
  return 0, 0


def launch_job(f, *args):
  f(*args)


def make_uniform_network():
  return Network()


==> anc/qlearning_pacman_ablations.json <==
{
  "qlearning": {
    "0.0": 239.88,
    "0.05": 2762.435,
    "0.1": 4280.495,
    "0.15": 6614.57,
    "0.2": 6452.63,
    "0.25": 16150.19,
    "0.3": 20630.445,
    "0.35": 32646.235,
    "0.4": 32685.925,
    "0.45": 36155.35,
    "0.5": 33201.45,
    "0.55": 30189.075,
    "0.6": 35214.13,
    "0.65": 43529.4,
    "0.7": 35251.515,
    "0.75": 39398.05,
    "0.8": 24477.855,
    "0.85": 22941.895,
    "0.9": 35351.4,
    "1.0": 26139.24
  }
}

